The Challenge of Sixfold Integrals: The Closed-Form Evaluation of Newton Potentials between Two Cubes

The challenge of explicitly evaluating, in elementary closed form, the weakly singular sixfold integrals for potentials and forces between two cubes has been taken up at various places in the mathematics and physics literature. It created some strikingly specific results, with an aura of arbitrariness, and a single intricate general procedure due to Hackbusch. Those scattered instances were mostly addressing the problem heads on, by successive integration while keeping track of a thicket of primitives generated at intermediate stages. In this paper we present a substantially easier and shorter approach, based on a Laplace transform of the kernel. We clearly exhibit the structure of the results as obtained by an explicit algorithm, just computing with rational polynomials. The method extends, up to the evaluation of single integrals, to higher dimensions. Among other examples, we easily reproduce Fornberg's startling closed form solution of Trefethen's two-cubes problem and Waldvogel's symmetric formula for the Newton potential of a rectangular cuboid.

==> Bornemann_2022_SixfoldIntegrals.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    213996,       5607]
NotebookOptionsPosition[    198848,       5326]
NotebookOutlinePosition[    199319,       5344]
CellTagsIndexPosition[    199276,       5341]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Newton Potentials and Forces", "Title",
 CellChangeTimes->{{3.857721323473844*^9, 
  3.857721345397143*^9}},ExpressionUUID->"26506776-ab0a-402e-9345-\
f2b68f88473b"],

Cell[TextData[{
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " code and examples for the paper \n\nF. Bornemann, ",
 StyleBox["The Challenge of Sixfold Integrals: The Closed-Form Evaluation of \
Newton Potentials between Two Cubes",
  FontSlant->"Italic"],
 StyleBox[",",
  FontSlant->"Italic"],
 " Technical University of Munich, April 2022; ",
 ButtonBox["arXiv:2204.02793",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/2204.02793"], None},
  ButtonNote->"https://arxiv.org/abs/2204.02793"],
 " "
}], "Text",
 CellChangeTimes->{{3.857725201743359*^9, 3.857725276946756*^9}, {
  3.857725326515375*^9, 3.8577253408658113`*^9}, {3.858074136588921*^9, 
  3.858074168893764*^9}, {3.8580754323148518`*^9, 3.858075434316949*^9}, {
  3.858489507432692*^9, 
  3.8584895704944572`*^9}},ExpressionUUID->"19ba25c5-3a4f-4f37-94f3-\
f8a5abba550e"],

Cell[CellGroupData[{

Cell["The Basic Code", "Section",
 CellChangeTimes->{{3.857721361642004*^9, 
  3.857721369241508*^9}},ExpressionUUID->"b6c24cee-0065-40f7-b763-\
53b3f88f40a7"],

Cell[CellGroupData[{

Cell["Error Function ", "Subsection",
 CellChangeTimes->{{3.857721380401864*^9, 3.857721385048236*^9}, 
   3.857725387532977*^9},ExpressionUUID->"e34a1c61-123a-4a60-b3d9-\
cbf9ebc14f7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "defined", " ", "as", " ", "the", " ", "unique", " ", "odd", " ", 
    "primitive", " ", "of", " ", "the", " ", "Gaussian"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Erff", "'"}], "[", "x_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"-", 
      SuperscriptBox["x", "2"]}], "]"}]}], "  ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Erff", "[", "0", "]"}], "=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Erff", "[", 
       RowBox[{"x_", "?", "NumericQ"}], "]"}], "/;", 
      RowBox[{"OrderedQ", "@", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "x"}]}], "}"}]}]}], ":=", 
     RowBox[{"-", 
      RowBox[{"Erff", "[", 
       RowBox[{"-", "x"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Erff", "[", "x_", "]"}], "/;", 
     RowBox[{"Quiet", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], "||", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "<", "0"}]}], "]"}]}], ":=", 
    
    RowBox[{"-", 
     RowBox[{"Erff", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{"-", "x"}], "]"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8571962174577436`*^9, 3.857196228475257*^9}, {
  3.857196307757865*^9, 3.857196356117848*^9}, {3.857196482413261*^9, 
  3.857196504707972*^9}, {3.857725413585745*^9, 3.857725415716125*^9}, {
  3.857725514113605*^9, 3.8577255500848093`*^9}, {3.857729831534649*^9, 
  3.8577298425760193`*^9}, {3.858151733394394*^9, 3.858151743221568*^9}, {
  3.8584904631062737`*^9, 
  3.8584904775532837`*^9}},ExpressionUUID->"a81b87f8-26e6-4625-934e-\
aedb72730ce8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lemma 1", "Subsection",
 CellChangeTimes->{{3.857721410389773*^9, 
  3.8577214117270203`*^9}},ExpressionUUID->"466046cc-74e3-4f0b-84c1-\
e298eae6a0d1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "x_", ",", "y_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "y_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", 
    RowBox[{"0", ",", "x_", ",", "y_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "y_"}], "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", 
    RowBox[{"n_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"n", ",", "x", ",", "y"}], "]"}], "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"n", "-", "1"}], "2"], 
         RowBox[{"u", "[", 
          RowBox[{
           RowBox[{"n", "-", "2"}], ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         RowBox[{"u", "[", 
          RowBox[{
           RowBox[{"n", "-", "1"}], ",", "x", ",", "y"}], "]"}]}], "-", 
        FractionBox[
         SuperscriptBox["x", 
          RowBox[{"n", "-", "1"}]], "2"]}], ")"}], "//", "Expand"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "[", 
   RowBox[{"n_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"n", ",", "y"}], "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"n", "-", "1"}], "2"], 
        RowBox[{"v", "[", 
         RowBox[{
          RowBox[{"n", "-", "2"}], ",", "y"}], "]"}]}], "+", 
       RowBox[{"y", " ", 
        RowBox[{"v", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "y"}], "]"}]}]}], ")"}], "//", 
     "Expand"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.857277594164627*^9, 3.857277804601655*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"5ceedc6f-7b53-4543-a7c2-e56c175e31a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corollary 1", "Subsection",
 CellChangeTimes->{{3.8577214366241302`*^9, 
  3.857721440101129*^9}},ExpressionUUID->"a5623f83-ce46-4823-83d7-\
286eca4efeff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "[", 
   RowBox[{"0", ",", "m_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"0", ",", "y"}], "]"}], 
        SuperscriptBox["y", "m"]}], ",", "y"}], "]"}], 
     RowBox[{"Table", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"u", "[", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", "y", ",", "x"}], "]"}], 
        RowBox[{"k", "+", "1"}]], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "m"}], "}"}]}], "]"}]}], "]"}], "//", 
   "Expand"}]}], "\n", 
 RowBox[{
  RowBox[{"p", "[", 
   RowBox[{"n_", ",", "m_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"n", ",", "x", ",", "y"}], "]"}], 
         SuperscriptBox["y", "m"]}], ",", "y"}], "]"}], 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"k", ",", "y", ",", "x"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"n", "+", "m", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"n", ",", "y"}], "]"}], 
         SuperscriptBox["y", "m"]}], ",", "y"}], "]"}], 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"u", "[", 
          RowBox[{
           RowBox[{"k", "+", "1"}], ",", "y", ",", "x"}], "]"}], 
         RowBox[{"k", "+", "1"}]], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"n", "+", "m"}]}], "}"}]}], "]"}]}], "]"}]}], "//", 
   "Expand"}]}], "\n", 
 RowBox[{
  RowBox[{"q", "[", 
   RowBox[{"0", ",", "m_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"0", ",", "y"}], "]"}], 
        SuperscriptBox["y", "m"]}], ",", "y"}], "]"}], 
     RowBox[{"Table", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["y", 
          RowBox[{"k", "+", "1"}]], "-", 
         RowBox[{"v", "[", 
          RowBox[{
           RowBox[{"k", "+", "1"}], ",", "x"}], "]"}]}], 
        RowBox[{"k", "+", "1"}]], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "m"}], "}"}]}], "]"}]}], "]"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "[", 
   RowBox[{"n_", ",", "m_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"n", ",", "x", ",", "y"}], "]"}], 
         SuperscriptBox["y", "m"]}], ",", "y"}], "]"}], 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"v", "[", 
          RowBox[{"k", ",", "x"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"n", "+", "m", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"n", ",", "y"}], "]"}], 
         SuperscriptBox["y", "m"]}], ",", "y"}], "]"}], 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["y", 
           RowBox[{"k", "+", "1"}]], "-", 
          RowBox[{"v", "[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ",", "x"}], "]"}]}], 
         RowBox[{"k", "+", "1"}]], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"n", "+", "m"}]}], "}"}]}], "]"}]}], "]"}]}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.857291380714828*^9, 3.8572913893080606`*^9}, {
   3.8572914421635942`*^9, 3.8572914476229343`*^9}, {3.857291543333831*^9, 
   3.857291568140429*^9}, {3.8577113319845657`*^9, 3.857711440320943*^9}, 
   3.8577214563200693`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"b94d66cd-1b23-43de-ab59-09ad20f4f785"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lemma 2", "Subsection",
 CellChangeTimes->{{3.85772146292945*^9, 
  3.857721469680361*^9}},ExpressionUUID->"1dcf7c78-7834-4ffe-95e0-\
0a084e393bbe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"n_", ",", "m_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Sigma]", 
       RowBox[{
        RowBox[{"-", "n"}], "-", "m", "-", "2"}]], 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"n", ",", "m", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "-", "y"}], ")"}], "2"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"n", ",", "m", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{"Erff", "[", 
          RowBox[{"x", "-", "y"}], "]"}]}]}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", 
        RowBox[{"\[Sigma]", "x"}]}], ",", 
       RowBox[{"y", "->", 
        RowBox[{"\[Sigma]", "y"}]}]}], "}"}]}], ")"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.857291380714828*^9, 3.8572913893080606`*^9}, {
   3.8572914421635942`*^9, 3.8572914476229343`*^9}, {3.857291543333831*^9, 
   3.857291568140429*^9}, {3.8577113319845657`*^9, 3.857711440320943*^9}, 
   3.8577214563200693`*^9, {3.857721936748275*^9, 3.857721954077311*^9}, {
   3.857722696112404*^9, 3.857722706923243*^9}, {3.858409530194337*^9, 
   3.8584095342345533`*^9}, {3.858409571325904*^9, 3.858409573481729*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"f9545182-09db-44c1-bb75-0a2672a3c347"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lemma 3", "Subsection",
 CellChangeTimes->{{3.857721610251515*^9, 
  3.857721613280819*^9}},ExpressionUUID->"09d06394-b932-4cc9-806d-\
0680221730df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"code", " ", "adapted", " ", "from", " ", "Trott", " ", "2012"}], 
   " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"partialIntegrateRule", "=", 
     RowBox[{
      RowBox[{"partialIntegrate", "[", 
       RowBox[{"h_", " ", 
        SuperscriptBox["\[Sigma]", 
         RowBox[{"n_", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"#", "<", 
             RowBox[{"-", "1"}]}], "&"}], ")"}]}]]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"partialIntegrate", "[", 
        RowBox[{
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["\[Sigma]", "n"], ",", "\[Sigma]"}], "]"}], 
         RowBox[{
          SubscriptBox["\[PartialD]", "\[Sigma]"], "h"}]}], "]"}]}]}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"partialIntegrate", "[", 
      RowBox[{
       RowBox[{"a_", "?", "NumericQ"}], " ", "h_"}], "]"}], ":=", 
     RowBox[{"a", " ", 
      RowBox[{"partialIntegrate", "[", "h", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"partialIntegrate", "[", 
     SuperscriptBox["\[Sigma]", 
      RowBox[{"n_", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"#", "<", 
          RowBox[{"-", "1"}]}], "&"}], ")"}]}]], "]"}], ":=", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"partialIntegrate", "[", "p_Plus", "]"}], ":=", 
     RowBox[{"partialIntegrate", "/@", "p"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"renormalize", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{"FixedPoint", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ExpandAll", "[", 
         RowBox[{"#1", "/.", "\[VeryThinSpace]", "partialIntegrateRule"}], 
         "]"}], "&"}], ",", 
       RowBox[{"partialIntegrate", "[", 
        RowBox[{"ExpandAll", "[", "expr", "]"}], "]"}]}], "]"}], "/.", 
     "\[VeryThinSpace]", 
     RowBox[{"partialIntegrate", "\[Rule]", "Identity"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.85773139272744*^9, 3.857731411994464*^9}, {
   3.857789391653562*^9, 3.857789397192913*^9}, 3.857789563604734*^9, {
   3.8581515404373827`*^9, 3.858151540963666*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"c22f4f10-2582-4740-a9d4-0518b2726e25"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corollary 3", "Subsection",
 CellChangeTimes->{{3.8577216429344597`*^9, 
  3.857721646432826*^9}},ExpressionUUID->"5244fdff-7270-4a35-b700-\
56849575c024"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "table", " ", "of", " ", "integrals", " ", "from", " ", "Prudnikov", " ", 
    "et", " ", 
    RowBox[{"al", "."}]}], " ", "*)"}], "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"IntegralTableLogVariant", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"p_", " ", 
          SuperscriptBox["\[Sigma]_", "2"]}]], "->", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"-", "p"}]]]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"p_", " ", 
           SuperscriptBox["\[Sigma]_", "2"]}]], 
         FractionBox[
          RowBox[{" ", 
           RowBox[{"Erff", "[", 
            RowBox[{"b_.", " ", "\[Sigma]_"}], "]"}]}], "\[Sigma]_"]}], "->", 
        
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["b", "2"], "-", "p"}]], "+", "b"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Log", "[", 
           RowBox[{"-", "p"}], "]"}]}]}]}], ",", "\n", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"p_", " ", 
           SuperscriptBox["\[Sigma]_", "2"]}]], " ", 
         RowBox[{"Erff", "[", 
          RowBox[{"b_.", " ", "\[Sigma]_"}], "]"}], " ", 
         RowBox[{"Erff", "[", 
          RowBox[{"c_.", " ", "\[Sigma]_"}], "]"}]}], "->", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", 
           SqrtBox[
            RowBox[{"-", "p"}]]}]], 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           RowBox[{"b", " ", "c"}], 
           RowBox[{
            SqrtBox[
             RowBox[{"-", "p"}]], 
            SqrtBox[
             RowBox[{
              SuperscriptBox["b", "2"], "+", 
              SuperscriptBox["c", "2"], "-", "p"}]]}]], "]"}]}]}], ",", "\n", 
       
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"p_", " ", 
           SuperscriptBox["\[Sigma]_", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"Erff", "[", 
           RowBox[{"b_.", " ", "\[Sigma]_"}], "]"}], "2"]}], "->", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", 
           SqrtBox[
            RowBox[{"-", "p"}]]}]], 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           SuperscriptBox["b", "2"], 
           RowBox[{
            SqrtBox[
             RowBox[{"-", "p"}]], 
            SqrtBox[
             RowBox[{
              RowBox[{"2", 
               SuperscriptBox["b", "2"]}], "-", "p"}]]}]], "]"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IntegralTableArcTanhVariant", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"p_", " ", 
          SuperscriptBox["\[Sigma]_", "2"]}]], "->", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"-", "p"}]]]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"p_", " ", 
           SuperscriptBox["\[Sigma]_", "2"]}]], 
         FractionBox[
          RowBox[{" ", 
           RowBox[{"Erff", "[", 
            RowBox[{"b_.", " ", "\[Sigma]_"}], "]"}]}], "\[Sigma]_"]}], "->", 
        
        RowBox[{"ArcTanh", "[", 
         FractionBox["b", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["b", "2"], "-", "p"}]]], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"p_", " ", 
           SuperscriptBox["\[Sigma]_", "2"]}]], " ", 
         RowBox[{"Erff", "[", 
          RowBox[{"b_.", " ", "\[Sigma]_"}], "]"}], " ", 
         RowBox[{"Erff", "[", 
          RowBox[{"c_.", " ", "\[Sigma]_"}], "]"}]}], "->", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", 
           SqrtBox[
            RowBox[{"-", "p"}]]}]], 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           RowBox[{"b", " ", "c"}], 
           RowBox[{
            SqrtBox[
             RowBox[{"-", "p"}]], 
            SqrtBox[
             RowBox[{
              SuperscriptBox["b", "2"], "+", 
              SuperscriptBox["c", "2"], "-", "p"}]]}]], "]"}]}]}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.85815179844492*^9, 3.8581518047287827`*^9}, {
  3.8581519003307343`*^9, 3.858151902287562*^9}, {3.858408752524909*^9, 
  3.858408805706859*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a88c5274-7749-47a2-9bbf-95f1967e6c47"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lemma 4", "Subsection",
 CellChangeTimes->{{3.857721783588591*^9, 
  3.8577217873464403`*^9}},ExpressionUUID->"d7801342-0f46-438d-ab81-\
6ab49a868db4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fstar", "[", 
    RowBox[{"n_", ",", "m_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["\[Sigma]", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"n", "+", "1"}], ",", "m", ",", "x", ",", "y"}], "]"}], "-", 
       
       RowBox[{"f", "[", 
        RowBox[{"n", ",", 
         RowBox[{"m", "+", "1"}], ",", "x", ",", "y"}], "]"}]}], ")"}]}], "//",
     "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8577217931986217`*^9, 3.857721895442883*^9}, {
  3.857722735808257*^9, 3.857722753285501*^9}, {3.857723055016136*^9, 
  3.857723061011548*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"258d1793-0654-41ee-b54e-bbff9ea2fae0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 1", "Section",
 CellChangeTimes->{{3.8577220491831093`*^9, 
  3.857722051706192*^9}},ExpressionUUID->"862e95bf-1d15-4c93-811d-\
86c74dbd3bb0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "2", ",", "x", ",", "y"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "\[Sigma]_", "]"}], "=", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "=", "2"}], ",", 
       RowBox[{"b", "=", "3"}], ",", 
       RowBox[{"a\.b4", "=", "0"}], ",", 
       RowBox[{"b\.b4", "=", "1"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "b\.b4"}], "]"}], "-", 
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "b\.b4"}], "]"}], "-", 
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "a\.b4"}], "]"}], "+", 
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "a\.b4"}], "]"}]}]}], "]"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.85772228314679*^9, 3.857722314833139*^9}, {
   3.857722368601707*^9, 3.857722416236754*^9}, 3.857722677633542*^9, {
   3.8577227659029408`*^9, 3.857722780882372*^9}, {3.857978596521503*^9, 
   3.85797861238971*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"37d7312d-93cc-44d0-a087-6dd9c287499f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      SuperscriptBox["\[Sigma]", "2"]}]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Sigma]", "4"]}]], "-", 
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Sigma]", "4"]}]], "+", 
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["\[Sigma]", "2"]}]], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Sigma]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"27", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      SuperscriptBox["\[Sigma]", "2"]}]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Sigma]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["\[Sigma]", "2"]}]]}], 
   SuperscriptBox["\[Sigma]", "2"]], "+", 
  FractionBox[
   RowBox[{"15", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Sigma]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"Erff", "[", "\[Sigma]", "]"}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Sigma]", "5"]}]], "+", 
  FractionBox[
   RowBox[{"Erff", "[", "\[Sigma]", "]"}], 
   SuperscriptBox["\[Sigma]", "3"]], "+", 
  FractionBox[
   RowBox[{"15", " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"4", " ", "\[Sigma]"}]], "+", 
  FractionBox[
   RowBox[{"Erff", "[", 
    RowBox[{"2", " ", "\[Sigma]"}], "]"}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Sigma]", "5"]}]], "-", 
  FractionBox[
   RowBox[{"13", " ", 
    RowBox[{"Erff", "[", 
     RowBox[{"2", " ", "\[Sigma]"}], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Sigma]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    RowBox[{"Erff", "[", 
     RowBox[{"2", " ", "\[Sigma]"}], "]"}]}], "\[Sigma]"], "-", 
  FractionBox[
   RowBox[{"Erff", "[", 
    RowBox[{"3", " ", "\[Sigma]"}], "]"}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Sigma]", "5"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", 
    RowBox[{"Erff", "[", 
     RowBox[{"3", " ", "\[Sigma]"}], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Sigma]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"81", " ", 
    RowBox[{"Erff", "[", 
     RowBox[{"3", " ", "\[Sigma]"}], "]"}]}], 
   RowBox[{"4", " ", "\[Sigma]"}]]}]], "Output",
 CellChangeTimes->{
  3.857722417192296*^9, 3.857722571103196*^9, 3.8577227827372713`*^9, 
   3.857722830915599*^9, {3.8577231434606237`*^9, 3.857723153545353*^9}, 
   3.857725481869815*^9, 3.8577255831936502`*^9, 3.857731621121324*^9, 
   3.857732454507991*^9, 3.857789572722743*^9, 3.857802197809165*^9, 
   3.857978614065571*^9, 3.857978822664966*^9, 3.8580735875577497`*^9, 
   3.858075473273613*^9, 3.858221803315571*^9, 3.858224458658991*^9, 
   3.858315063630808*^9, 3.858403326490637*^9, 3.858408823304587*^9, 
   3.858408875249091*^9, 3.8584095581780357`*^9, 3.858409589353075*^9, 
   3.8584102226954803`*^9, {3.85848670173102*^9, 3.8584867095796347`*^9}, 
   3.858487004809168*^9, 3.858489247640728*^9, 3.8584895972943172`*^9, 
   3.858489911882403*^9, 3.858490398851165*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"b1a06988-3961-4b24-afa5-0c2731ac92bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "\[Sigma]_", "]"}], "=", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "=", "0"}], ",", 
       RowBox[{"b", "=", "1"}], ",", 
       RowBox[{"a\.b4", "=", "0"}], ",", 
       RowBox[{"b\.b4", "=", "1"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "b\.b4"}], "]"}], "-", 
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "b\.b4"}], "]"}], "-", 
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "a\.b4"}], "]"}], "+", 
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "a\.b4"}], "]"}]}]}], "]"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.857722467484323*^9, 3.857722469130321*^9}, {
  3.8577227865765753`*^9, 3.8577227906659317`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"bac3aae4-41b9-4099-82fd-0ea4db5a2053"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["\[Sigma]", "2"]}]], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Sigma]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"Erff", "[", "\[Sigma]", "]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Sigma]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"Erff", "[", "\[Sigma]", "]"}], 
   RowBox[{"2", " ", "\[Sigma]"}]]}]], "Output",
 CellChangeTimes->{
  3.857722469537971*^9, 3.8577225730351477`*^9, 3.8577226191639357`*^9, 
   3.857722791781252*^9, 3.857722833948545*^9, 3.857723155478633*^9, 
   3.8577254850786*^9, 3.8577255849603853`*^9, 3.857731621128923*^9, 
   3.8577324545148973`*^9, 3.85778957468642*^9, 3.857802197817164*^9, {
   3.857978819582778*^9, 3.857978824133953*^9}, 3.858073615399907*^9, 
   3.85807547499149*^9, 3.8582218049149847`*^9, 3.858224458667325*^9, 
   3.858315065599859*^9, 3.858403329019717*^9, 3.858408826190126*^9, 
   3.858408878821609*^9, 3.8584095609996777`*^9, 3.858409591672173*^9, 
   3.8584102227053947`*^9, {3.858486704224186*^9, 3.8584867096007233`*^9}, 
   3.858487004816478*^9, 3.858489247648745*^9, 3.858489597307186*^9, 
   3.8584899118902397`*^9, 3.858490398858944*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"d5b630fe-3d4a-468d-80e3-35936fade4e9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2", "Section",
 CellChangeTimes->{{3.8577220491831093`*^9, 3.857722051706192*^9}, 
   3.857722580663859*^9},ExpressionUUID->"ec81f5b8-ba2a-4894-b158-\
e0f40835ed5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "\[Sigma]_", "]"}], "=", 
  RowBox[{"renormalize", "[", 
   SuperscriptBox[
    RowBox[{"f", "[", "\[Sigma]", "]"}], "3"], "]"}]}]], "Input",
 CellChangeTimes->{{3.85729130486521*^9, 3.857291306499826*^9}, {
   3.85729169487577*^9, 3.85729175875424*^9}, {3.857291844279483*^9, 
   3.857291999077647*^9}, {3.857292066179481*^9, 3.857292073015567*^9}, {
   3.857292196650978*^9, 3.857292197084893*^9}, 3.857711947241108*^9, {
   3.857712083673312*^9, 3.857712100977827*^9}, 3.857712230268024*^9, {
   3.8577222075744143`*^9, 3.85772223080341*^9}, {3.857722604706216*^9, 
   3.857722612057584*^9}, {3.857723138253479*^9, 3.857723138901535*^9}, 
   3.8577315215005913`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"85c7b64b-3870-46ee-a0c2-ea1b447004e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", "224"]}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "-", 
  RowBox[{
   FractionBox["1", "168"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["\[Sigma]", "2"]}]], "120"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"70", " ", "\[Sigma]"}]], "+", 
  FractionBox[
   RowBox[{"13", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"560", " ", "\[Sigma]"}]], "-", 
  FractionBox[
   RowBox[{"61", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    SuperscriptBox[
     RowBox[{"Erff", "[", "\[Sigma]", "]"}], "2"]}], "1120"]}]], "Output",
 CellChangeTimes->{{3.857195977422084*^9, 3.857196034574654*^9}, 
   3.857196282016334*^9, 3.857196528866693*^9, 3.857196668278328*^9, {
   3.857196779391149*^9, 3.857196796452366*^9}, {3.857197497884527*^9, 
   3.857197509587882*^9}, 3.857198632612088*^9, 3.857206432082259*^9, 
   3.857206999050802*^9, 3.8572837595882177`*^9, 3.857285817391074*^9, 
   3.857292000046544*^9, 3.857292073565301*^9, 3.857292197908588*^9, {
   3.857292451843957*^9, 3.857292467331832*^9}, 3.857293354717252*^9, 
   3.857458880564991*^9, 3.8577119162042913`*^9, 3.857711949312068*^9, 
   3.857712232089426*^9, {3.857722613775529*^9, 3.8577226223573647`*^9}, 
   3.857722836666082*^9, {3.8577231485834293`*^9, 3.857723158437705*^9}, 
   3.857725588592491*^9, 3.857731621207274*^9, 3.857732454591173*^9, 
   3.85778957656457*^9, 3.857802197921647*^9, 3.857978827206725*^9, 
   3.85807362403722*^9, 3.8580754778542747`*^9, 3.858221806729516*^9, 
   3.8582244587443447`*^9, 3.858315068331594*^9, 3.858403331718067*^9, 
   3.858408880742535*^9, 3.858409594244781*^9, 3.858410222782275*^9, 
   3.8584867097533607`*^9, 3.8584870048963327`*^9, 3.8584892477334003`*^9, 
   3.858489597404703*^9, 3.8584899119689407`*^9, 3.858490398937278*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"8b0d6e37-b3c8-49e5-bf8f-06a442160125"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"g", "[", "\[Sigma]", "]"}], "/.", "IntegralTableLogVariant"}], 
    ")"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.858073650378907*^9, 3.85807365554679*^9}, {
  3.858408886925262*^9, 3.858408889082665*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"6d8c03ce-df87-44c0-8e4f-c21fd971c561"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "120"], "-", 
  FractionBox["1", 
   RowBox[{"168", " ", 
    SqrtBox["2"]}]], "-", 
  FractionBox[
   SqrtBox["3"], "224"], "-", 
  FractionBox[
   RowBox[{"61", " ", "\[Pi]"}], "13440"], "-", 
  FractionBox[
   RowBox[{"Log", "[", "2", "]"}], "140"], "+", 
  RowBox[{
   FractionBox["13", "560"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["2"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "70"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["3"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.857723164553061*^9, 3.85772559232757*^9, 3.857731621213417*^9, 
   3.857732454596992*^9, 3.857789577830212*^9, 3.857802197928451*^9, 
   3.85797883038533*^9, {3.858073645973834*^9, 3.858073656021556*^9}, 
   3.858075479323793*^9, 3.858221807992999*^9, 3.858224458752347*^9, 
   3.8583150701368713`*^9, 3.858403334109432*^9, {3.858408882911764*^9, 
   3.858408890000461*^9}, 3.85840959537681*^9, 3.8584102227912893`*^9, 
   3.858486709758608*^9, 3.858487004902645*^9, 3.8584892477422647`*^9, 
   3.858489597429307*^9, 3.85848991197491*^9, 3.858490398943478*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"7ffe3ede-3a4a-48bf-85df-e5e0c023fee9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3", "Section",
 CellChangeTimes->{{3.8577220491831093`*^9, 3.857722051706192*^9}, 
   3.857722580663859*^9, 
   3.857722657629223*^9},ExpressionUUID->"7d89fa54-2fa3-4a01-8bd3-\
315e2c106cf9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fstar", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"fstar", "[", 
    RowBox[{"0", ",", "0", ",", "x", ",", "y"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fstar", "[", "\[Sigma]_", "]"}], "=", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "=", "1"}], ",", 
       RowBox[{"b", "=", "2"}], ",", 
       RowBox[{"a\.b4", "=", "0"}], ",", 
       RowBox[{"b\.b4", "=", "1"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"fstar", "[", 
       RowBox[{"b", ",", "b\.b4"}], "]"}], "-", 
      RowBox[{"fstar", "[", 
       RowBox[{"a", ",", "b\.b4"}], "]"}], "-", 
      RowBox[{"fstar", "[", 
       RowBox[{"b", ",", "a\.b4"}], "]"}], "+", 
      RowBox[{"fstar", "[", 
       RowBox[{"a", ",", "a\.b4"}], "]"}]}]}], "]"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.85729130486521*^9, 3.857291306499826*^9}, {
   3.85729169487577*^9, 3.85729175875424*^9}, {3.857291844279483*^9, 
   3.857291985966962*^9}, {3.8572920388790503`*^9, 3.857292047915688*^9}, {
   3.8577125148198967`*^9, 3.857712515302841*^9}, {3.857722853544278*^9, 
   3.857722961440618*^9}, {3.857723089873708*^9, 3.857723096692568*^9}, 
   3.857723178329384*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"81db1031-f86d-4160-8346-12eb2e537aa9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], "\[Sigma]"], "-", 
  FractionBox[
   RowBox[{"Erff", "[", 
    RowBox[{"2", " ", "\[Sigma]"}], "]"}], "\[Sigma]"]}]], "Output",
 CellChangeTimes->{3.857723180317596*^9, 3.8577255943665533`*^9, 
  3.857725992862506*^9, 3.857731621230424*^9, 3.85773217369899*^9, 
  3.8577324546143713`*^9, 3.857789579687058*^9, 3.857791963663178*^9, 
  3.857793043785075*^9, 3.857793334307276*^9, 3.8578021979723787`*^9, 
  3.858073669719751*^9, 3.8580754817240868`*^9, 3.858221809880621*^9, 
  3.858224458770104*^9, 3.858315072608698*^9, 3.858403336521377*^9, 
  3.8584088979572697`*^9, 3.858409597293091*^9, 3.858410222807692*^9, 
  3.858486709778161*^9, 3.858487004923315*^9, 3.8584892477593613`*^9, 
  3.858489597452546*^9, 3.858489911991345*^9, 3.858490398960164*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"22969645-4704-42a1-91c8-b99df1207181"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"f", "[", 
    RowBox[{"0", ",", "0", ",", "x", ",", "y"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "\[Sigma]_", "]"}], "=", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "=", "0"}], ",", 
       RowBox[{"b", "=", "1"}], ",", 
       RowBox[{"a\.b4", "=", "0"}], ",", 
       RowBox[{"b\.b4", "=", "1"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "b\.b4"}], "]"}], "-", 
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "b\.b4"}], "]"}], "-", 
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "a\.b4"}], "]"}], "+", 
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "a\.b4"}], "]"}]}]}], "]"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.85729130486521*^9, 3.857291306499826*^9}, {
   3.85729169487577*^9, 3.85729175875424*^9}, {3.857291844279483*^9, 
   3.857291985966962*^9}, {3.8572920388790503`*^9, 3.857292047915688*^9}, {
   3.8577125148198967`*^9, 3.857712515302841*^9}, {3.857722853544278*^9, 
   3.857722961440618*^9}, {3.857723089873708*^9, 3.857723096692568*^9}, 
   3.857723178329384*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"4df13a90-ae21-4793-aa0a-a3d6ab59e02e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    SuperscriptBox["\[Sigma]", "2"]]}], "+", 
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["\[Sigma]", "2"]}]], 
   SuperscriptBox["\[Sigma]", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], "\[Sigma]"]}]], "Output",
 CellChangeTimes->{3.857722963921343*^9, 3.8577230659905167`*^9, 
  3.8577230974002647`*^9, 3.8577231825794373`*^9, 3.8577255983448973`*^9, 
  3.857725994646912*^9, 3.8577316212364492`*^9, 3.857732175401043*^9, 
  3.857732454620315*^9, 3.8577895820799637`*^9, 3.8577919651484756`*^9, 
  3.857793045168755*^9, 3.85779333547937*^9, 3.857802197980145*^9, 
  3.858073671399273*^9, 3.8580754849119062`*^9, 3.858221816593099*^9, 
  3.8582244587806664`*^9, 3.858315076126032*^9, 3.858403338757062*^9, 
  3.8584089013071003`*^9, 3.858409599462948*^9, 3.8584102228161716`*^9, 
  3.858486709785479*^9, 3.85848700493014*^9, 3.858489247766884*^9, 
  3.858489597465199*^9, 3.858489911999712*^9, 3.858490398966587*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"df6ecaa8-cb0e-4daf-aeaa-7401f1a52879"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "\[Sigma]_", "]"}], "=", 
  RowBox[{"renormalize", "[", 
   RowBox[{
    RowBox[{"fstar", "[", "\[Sigma]", "]"}], 
    SuperscriptBox[
     RowBox[{"f", "[", "\[Sigma]", "]"}], "2"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.85729130486521*^9, 3.857291306499826*^9}, {
   3.85729169487577*^9, 3.85729175875424*^9}, {3.857291844279483*^9, 
   3.857291985966962*^9}, {3.8572920388790503`*^9, 3.857292047915688*^9}, {
   3.8577125148198967`*^9, 3.857712515302841*^9}, {3.857722853544278*^9, 
   3.857722904143217*^9}, {3.8577230838835917`*^9, 3.857723107448468*^9}, 
   3.85772318787928*^9, 3.8577315256588*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"4794a8f2-632a-4325-9c61-1eb2e68de821"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "6"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
  RowBox[{
   FractionBox["50", "3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "5"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "-", 
  RowBox[{
   FractionBox["32", "3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
  RowBox[{
   FractionBox["4", "3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}]]}], "3"], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "5"}], " ", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"3", " ", "\[Sigma]"}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"3", " ", "\[Sigma]"}]], "+", 
  FractionBox[
   RowBox[{"20", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"3", " ", "\[Sigma]"}]], "+", 
  FractionBox[
   RowBox[{"10", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"3", " ", "\[Sigma]"}]], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"Erff", "[", "\[Sigma]", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["40", "3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"Erff", "[", "\[Sigma]", "]"}], "2"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"Erff", "[", 
     RowBox[{"2", " ", "\[Sigma]"}], "]"}]}], 
   RowBox[{"3", " ", "\[Sigma]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"Erff", "[", 
     RowBox[{"2", " ", "\[Sigma]"}], "]"}]}], 
   RowBox[{"3", " ", "\[Sigma]"}]], "+", 
  RowBox[{
   FractionBox["8", "3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   RowBox[{"Erff", "[", "\[Sigma]", "]"}], " ", 
   RowBox[{"Erff", "[", 
    RowBox[{"2", " ", "\[Sigma]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8577231900381927`*^9, 3.857725599995084*^9, 
  3.857725996004759*^9, 3.857731621283065*^9, 3.857732176866663*^9, 
  3.857732454665943*^9, 3.857789583596438*^9, 3.857791966771286*^9, 
  3.8577930464008102`*^9, 3.8577933365735197`*^9, 3.857802198029098*^9, 
  3.85807368881068*^9, 3.8580754862663107`*^9, 3.858221817576995*^9, 
  3.858224458826507*^9, 3.858315077702903*^9, 3.858403339805594*^9, 
  3.858408905145515*^9, 3.8584096007812767`*^9, 3.858410222862134*^9, 
  3.858486709830751*^9, 3.858487004976128*^9, 3.858489247814589*^9, 
  3.858489597549551*^9, 3.858489912043396*^9, 3.858490399015272*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"29be4939-8ffe-4283-97e3-0e1990503b3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g", "[", "\[Sigma]", "]"}], "/.", "IntegralTableLogVariant"}], 
     ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Log", "[", "4", "]"}], "->", 
      RowBox[{"2", 
       RowBox[{"Log", "[", "2", "]"}]}]}], "}"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.85729130486521*^9, 3.857291306499826*^9}, {
   3.85729169487577*^9, 3.85729175875424*^9}, {3.857291844279483*^9, 
   3.857291985966962*^9}, {3.8572920388790503`*^9, 3.857292047915688*^9}, {
   3.8577125148198967`*^9, 3.857712515302841*^9}, {3.857722853544278*^9, 
   3.857722904143217*^9}, {3.8577230838835917`*^9, 3.857723107448468*^9}, 
   3.85772318787928*^9, 3.8577232733938017`*^9, {3.85772597413636*^9, 
   3.8577259875587606`*^9}, {3.858408907876731*^9, 3.858408909728047*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"46b3c325-c077-4e90-918d-487ea40c6a92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["14", "3"]}], "-", 
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["2", "3"]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["2"]}], "3"], "-", 
  FractionBox["4", 
   SqrtBox["3"]], "+", 
  FractionBox[
   RowBox[{"10", " ", 
    SqrtBox["5"]}], "3"], "-", 
  FractionBox[
   RowBox[{"10", " ", "\[Pi]"}], "9"], "+", 
  RowBox[{
   FractionBox["4", "3"], " ", 
   RowBox[{"ArcTan", "[", 
    SqrtBox[
     FractionBox["2", "3"]], "]"}]}], "+", 
  RowBox[{"8", " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["6"]}]], "]"}]}], "+", 
  FractionBox[
   RowBox[{"23", " ", 
    RowBox[{"Log", "[", "2", "]"}]}], "3"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"Log", "[", "5", "]"}]}], "3"], "+", 
  RowBox[{
   FractionBox["10", "3"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["2"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["20", "3"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["3"]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["32", "3"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["5"]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2", "+", 
     SqrtBox["5"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["8", "3"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["6"]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2", "+", 
     SqrtBox["6"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.857291860961693*^9, 3.8572919181119223`*^9, 3.8572919519138727`*^9, 
   3.857291986415119*^9, 3.857292049234447*^9, 3.857292469205801*^9, 
   3.857293361399961*^9, 3.8574588823261013`*^9, {3.8577125091014*^9, 
   3.857712516453197*^9}, 3.857712573168462*^9, 3.857723108292625*^9, 
   3.8577231928126907`*^9, 3.857723273998954*^9, 3.8577256014720497`*^9, {
   3.857725988320263*^9, 3.857725997199194*^9}, 3.8577316212902412`*^9, 
   3.857732178124531*^9, 3.8577324546730747`*^9, 3.8577895849840727`*^9, 
   3.8577919681390038`*^9, 3.857793047759309*^9, 3.8577933381359*^9, 
   3.857802198036463*^9, 3.858073701904306*^9, 3.8580754880231037`*^9, 
   3.858221818713051*^9, 3.8582244588349447`*^9, 3.8583150795920153`*^9, 
   3.85840334140442*^9, 3.858408910300291*^9, 3.8584096024571447`*^9, 
   3.858410222872159*^9, 3.858486709838358*^9, 3.858487004984182*^9, 
   3.858489247823031*^9, 3.858489597563829*^9, 3.858489912051077*^9, 
   3.8584903990246143`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"119b1816-d11f-41a9-8ff8-9a4cd7ad2287"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transform to Fornberg\[CloseCurlyQuote]s form (2010)", "Subsubsection",
 CellChangeTimes->{{3.857723209995565*^9, 3.8577232242154007`*^9}, {
  3.857723276005891*^9, 3.857723276856707*^9}, {3.857725861452989*^9, 
  3.857725863056878*^9}, {3.857732180058942*^9, 
  3.857732180891325*^9}},ExpressionUUID->"77cdbd87-a388-4f13-b680-\
007ca1d71182"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"prettify", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ArcTan", "[", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "]"}], "->", 
      RowBox[{
       FractionBox["\[Pi]", "2"], "-", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"2", 
         SqrtBox["6"]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"ArcTan", "[", 
       SqrtBox[
        FractionBox["2", "3"]], "]"}], "->", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"ArcTan", "[", 
        RowBox[{"2", 
         SqrtBox["6"]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"2", "+", 
        SqrtBox["5"]}], "]"}], "->", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          SqrtBox["5"]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          SqrtBox["6"]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"4", "+", 
          SqrtBox["6"]}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "5", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", "+", 
          SqrtBox["6"]}], "]"}]}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Fornberg", "=", 
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", 
      RowBox[{"(", 
       RowBox[{"F", "/.", "prettify"}], ")"}]}], "//", "Expand"}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.857791717621068*^9, 3.857791772585243*^9}, {
  3.857791878702262*^9, 3.857791916544486*^9}, {3.857792039828005*^9, 
  3.8577920476490107`*^9}, {3.8577921254346943`*^9, 3.857792167544283*^9}, {
  3.8577922829765244`*^9, 3.85779232482952*^9}, {3.8577924056413593`*^9, 
  3.857792422449247*^9}, {3.857793022845331*^9, 3.857793039112762*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"c57a93f3-b805-46cf-82d7-15b1fd41e145"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "14"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}], "-", 
    RowBox[{"4", " ", 
     SqrtBox["3"]}], "+", 
    RowBox[{"10", " ", 
     SqrtBox["5"]}], "-", 
    RowBox[{"2", " ", 
     SqrtBox["6"]}], "+", 
    FractionBox[
     RowBox[{"26", " ", "\[Pi]"}], "3"], "-", 
    RowBox[{"22", " ", 
     RowBox[{"ArcTan", "[", 
      RowBox[{"2", " ", 
       SqrtBox["6"]}], "]"}]}], "+", 
    RowBox[{"26", " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "5", "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], "]"}]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SqrtBox["3"]}], "]"}]}], "-", 
    RowBox[{"35", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SqrtBox["5"]}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SqrtBox["6"]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"4", "+", 
       SqrtBox["6"]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.857792329007826*^9, {3.857792423179179*^9, 3.857792425788824*^9}, 
   3.8577930502732487`*^9, 3.8577933409193563`*^9, 3.857802198057521*^9, 
   3.858073705772421*^9, 3.858075490356654*^9, 3.858221821185335*^9, 
   3.858224461429947*^9, 3.858315082438367*^9, 3.858403343430334*^9, 
   3.858408916714278*^9, 3.8584096055172167`*^9, 3.8584102228891478`*^9, 
   3.858486709859522*^9, 3.858487005006394*^9, 3.8584892478403673`*^9, 
   3.858489597588456*^9, 3.858489912068771*^9, 3.8584903990423183`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"d7396563-27f1-4ca9-a789-e0f272ca08cb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 4", "Section",
 CellChangeTimes->{{3.8577234586994457`*^9, 3.857723460700295*^9}, {
  3.858075365540601*^9, 
  3.858075367185207*^9}},ExpressionUUID->"d6d080c0-c282-4f1a-ae7d-\
9cd442903cdb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"f", "[", 
    RowBox[{"0", ",", "0", ",", "x", ",", "y"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "\[Sigma]_", "]"}], "=", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "=", "1"}], ",", 
       RowBox[{"b", "=", "2"}], ",", 
       RowBox[{"a\.b4", "=", "0"}], ",", 
       RowBox[{"b\.b4", "=", "1"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "b\.b4"}], "]"}], "-", 
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "b\.b4"}], "]"}], "-", 
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "a\.b4"}], "]"}], "+", 
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "a\.b4"}], "]"}]}]}], "]"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.85729130486521*^9, 3.857291306499826*^9}, {
   3.85729169487577*^9, 3.85729175875424*^9}, {3.857291844279483*^9, 
   3.857291999077647*^9}, {3.857292066179481*^9, 3.857292073015567*^9}, {
   3.857292196650978*^9, 3.857292197084893*^9}, {3.857470928113595*^9, 
   3.857470929434428*^9}, {3.8574709616166973`*^9, 3.857470966032206*^9}, {
   3.857471047730919*^9, 3.857471103150017*^9}, {3.857471138270266*^9, 
   3.857471145344925*^9}, {3.857471181814242*^9, 3.857471200671417*^9}, {
   3.8574712817723227`*^9, 3.857471322269755*^9}, {3.857471379331355*^9, 
   3.857471379768201*^9}, {3.857471627213337*^9, 3.857471647156603*^9}, {
   3.85747304048252*^9, 3.857473042816354*^9}, {3.857475027910203*^9, 
   3.857475028407413*^9}, 3.857713110823413*^9, {3.8577234737201767`*^9, 
   3.857723501538712*^9}, {3.8580737333914557`*^9, 3.858073738987306*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"83955657-3e83-4601-88e3-52ca8673a4a8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Sigma]", "2"]}]], "+", 
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Sigma]", "2"]}]], "-", 
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["\[Sigma]", "2"]}]], 
   SuperscriptBox["\[Sigma]", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], "\[Sigma]"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"Erff", "[", 
     RowBox[{"2", " ", "\[Sigma]"}], "]"}]}], "\[Sigma]"]}]], "Output",
 CellChangeTimes->{
  3.857723503274465*^9, 3.857725609980688*^9, 3.8577316216711473`*^9, 
   3.85773232377964*^9, 3.857732455058935*^9, 3.857732515957703*^9, 
   3.857789592218789*^9, 3.857793346881386*^9, 3.857802198064989*^9, {
   3.858073711846319*^9, 3.858073739871266*^9}, 3.8580754944061413`*^9, 
   3.858221823244825*^9, 3.8582244616527452`*^9, 3.858315086722424*^9, 
   3.8584033456759787`*^9, 3.858408920752653*^9, 3.858409608180669*^9, 
   3.8584102228986597`*^9, 3.858486709867139*^9, 3.858487005013258*^9, 
   3.8584892478486032`*^9, 3.8584895976067944`*^9, 3.858489912076269*^9, 
   3.858490399050212*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"898eacca-25ea-4730-aec2-73a3153f158a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{
    FractionBox["2", 
     SqrtBox["\[Pi]"]], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", 
        SuperscriptBox["\[Sigma]", "2"], 
        SuperscriptBox[
         RowBox[{"f", "[", "\[Sigma]", "]"}], "3"]}], "/.", 
       RowBox[{
        RowBox[{"Erff", "[", "w_", "]"}], "->", 
        RowBox[{
         FractionBox[
          SqrtBox["\[Pi]"], "2"], 
         RowBox[{"Erf", "[", "w", "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "->", "25"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{"H", ",", "22", ",", 
   RowBox[{"DigitBlock", "->", "5"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.85772355625163*^9, 3.857723562438222*^9}, {
  3.857723616040801*^9, 3.857723624148903*^9}, {3.857723656819396*^9, 
  3.85772365709898*^9}, {3.8577323558736563`*^9, 3.857732360097342*^9}, {
  3.857732391721559*^9, 3.8577324290396347`*^9}, {3.857732504582114*^9, 
  3.857732504784737*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"ecb34993-c4a8-4d0d-a199-8c6699317e1e"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.24660 45031 79184 67694 89\"\>",
    ShowStringCharacters->False],
   0.24660450317918467694888080113790465461`25.,
   AutoDelete->True],
  NumberForm[#, 22, DigitBlock -> 5]& ]], "Output",
 CellChangeTimes->{
  3.8577236576145678`*^9, 3.8577256124103928`*^9, 3.8577316218152857`*^9, 
   3.857732326297277*^9, {3.8577323958478622`*^9, 3.857732455212434*^9}, {
   3.8577325062532063`*^9, 3.8577325180979443`*^9}, 3.857789594667471*^9, 
   3.8577933484810534`*^9, 3.857802198256548*^9, 3.858073763874035*^9, 
   3.858075496522853*^9, 3.858221824958188*^9, 3.858224461849291*^9, 
   3.858315089073698*^9, 3.858403347934376*^9, 3.858408923172666*^9, 
   3.858409610469595*^9, 3.8584102230489607`*^9, 3.858486710046146*^9, 
   3.858487005178547*^9, 3.858489248029377*^9, 3.8584895978553467`*^9, 
   3.858489912226832*^9, 3.858490399206006*^9},
 CellLabel->
  "Out[40]//NumberForm=",ExpressionUUID->"f02726d2-dd82-4661-a3bd-\
49e28192261f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 4", "Section",
 CellChangeTimes->{{3.857723678940254*^9, 
  3.857723680377644*^9}},ExpressionUUID->"85ab811e-72d7-40fc-bbe3-\
2b1fcb1e4066"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "2", ",", "x", ",", "y"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "\[Sigma]_", "]"}], "=", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "=", "2"}], ",", 
        RowBox[{"b", "=", "3"}], ",", 
        RowBox[{"a\.b4", "=", "0"}], ",", 
        RowBox[{"b\.b4", "=", "1"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"b", ",", "b\.b4"}], "]"}], "-", 
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "b\.b4"}], "]"}], "-", 
       RowBox[{"f", "[", 
        RowBox[{"b", ",", "a\.b4"}], "]"}], "+", 
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "a\.b4"}], "]"}]}]}], "]"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", "\[Sigma]_", "]"}], "=", 
  RowBox[{"renormalize", "[", 
   RowBox[{"f", "[", "\[Sigma]", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8577237016514053`*^9, 3.8577237446122427`*^9}, 
   3.857731532949347*^9, {3.8580737728560266`*^9, 3.858073786441259*^9}, {
   3.8584033500214577`*^9, 3.858403351248355*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"3362b7c3-df28-4326-9368-d2519dfc8ffd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1701", "16"]}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "9"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
  RowBox[{"70", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "-", 
  FractionBox[
   RowBox[{"75", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}]]}], "16"], "+", 
  FractionBox[
   RowBox[{"15", " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"4", " ", "\[Sigma]"}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    RowBox[{"Erff", "[", 
     RowBox[{"2", " ", "\[Sigma]"}], "]"}]}], "\[Sigma]"], "+", 
  FractionBox[
   RowBox[{"81", " ", 
    RowBox[{"Erff", "[", 
     RowBox[{"3", " ", "\[Sigma]"}], "]"}]}], 
   RowBox[{"4", " ", "\[Sigma]"}]]}]], "Output",
 CellChangeTimes->{{3.857723732320882*^9, 3.857723745281618*^9}, 
   3.857723813474907*^9, 3.857724011044437*^9, 3.857725614613977*^9, 
   3.857725913100583*^9, 3.857731621836811*^9, 3.857732455235495*^9, 
   3.8577895975609837`*^9, 3.8577933506985598`*^9, 3.8578021982803288`*^9, 
   3.858073788658539*^9, 3.858075498309326*^9, 3.858221827362586*^9, 
   3.858224461870976*^9, 3.8583150915506477`*^9, 3.858403352134314*^9, 
   3.8584089253149137`*^9, 3.858409612485096*^9, 3.8584102230721817`*^9, 
   3.858486710068078*^9, 3.85848700520385*^9, 3.858489248052669*^9, 
   3.858489597889616*^9, 3.85848991224896*^9, 3.858490399227738*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"70bc3e8b-19d9-498c-b454-21b249fae5d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", "\[Sigma]", "]"}], "/.", "IntegralTableLogVariant"}],
       "/.", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{" ", 
          RowBox[{"Erff", "[", 
           RowBox[{"b_.", " ", "\[Sigma]_"}], "]"}]}], "\[Sigma]_"], "->", 
        RowBox[{"Log", "[", 
         RowBox[{
          SqrtBox[
           SuperscriptBox["b", "2"]], "+", "b"}], "]"}]}], "}"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "4", "]"}], "->", 
       RowBox[{"2", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"Log", "[", "6", "]"}], "->", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], "+", 
        RowBox[{"Log", "[", "3", "]"}]}]}]}], "}"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8577237814226627`*^9, 3.8577238008693857`*^9}, 
   3.8577238334823093`*^9, {3.8577238732108927`*^9, 3.857723881489641*^9}, {
   3.85772392318834*^9, 3.857723961642329*^9}, {3.857723998528813*^9, 
   3.8577240505035*^9}, {3.857725918423085*^9, 3.857725948575857*^9}, {
   3.858408929154769*^9, 3.858408930753635*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"91da70cb-7f86-488b-8099-81e8261c8c77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["41", "8"]}], "-", 
  RowBox[{"24", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  FractionBox[
   RowBox[{"81", " ", 
    RowBox[{"Log", "[", "3", "]"}]}], "4"]}]], "Output",
 CellChangeTimes->{{3.857723781982395*^9, 3.85772383448803*^9}, {
   3.857723876070277*^9, 3.857723885823792*^9}, {3.857723927409758*^9, 
   3.8577239638386173`*^9}, {3.857724002140771*^9, 3.85772402429489*^9}, 
   3.8577240546225157`*^9, 3.857725616399149*^9, {3.857725943698543*^9, 
   3.857725949182447*^9}, 3.857731621844314*^9, 3.8577324552414427`*^9, 
   3.857789599274014*^9, 3.857793353488698*^9, 3.8578021982882357`*^9, 
   3.858073807058442*^9, 3.8580754996259193`*^9, 3.8582218287482357`*^9, 
   3.858224461879723*^9, 3.858315093570549*^9, 3.858403354308523*^9, 
   3.858408931194409*^9, 3.858409613698131*^9, 3.858410223081645*^9, 
   3.858486710090796*^9, 3.858487005210457*^9, 3.858489248061287*^9, 
   3.85848959790193*^9, 3.85848991225581*^9, 3.858490399234337*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"cd5f7d1b-7719-4b1c-860d-7cfdd4f6a39e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 5", "Section",
 CellChangeTimes->{{3.857723678940254*^9, 3.857723680377644*^9}, 
   3.8577240882880898`*^9},ExpressionUUID->"8a4c5f78-c8ee-4a3e-80e8-\
5f73d390e9ec"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "2", ",", "x", ",", "y"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "\[Sigma]_", "]"}], "=", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "=", "0"}], ",", 
       RowBox[{"b", "=", "1"}], ",", 
       RowBox[{"a\.b4", "=", "0"}], ",", 
       RowBox[{"b\.b4", "=", "1"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "b\.b4"}], "]"}], "-", 
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "b\.b4"}], "]"}], "-", 
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "a\.b4"}], "]"}], "+", 
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "a\.b4"}], "]"}]}]}], "]"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.85729130486521*^9, 3.857291306499826*^9}, {
   3.85729169487577*^9, 3.85729175875424*^9}, {3.857291844279483*^9, 
   3.857291999077647*^9}, {3.857292066179481*^9, 3.857292073015567*^9}, {
   3.857292196650978*^9, 3.857292197084893*^9}, {3.857532304090029*^9, 
   3.8575323313544617`*^9}, {3.857532397376131*^9, 3.85753247368153*^9}, 
   3.857723712379593*^9, {3.8577239730059958`*^9, 3.85772399195603*^9}, {
   3.8577240948018837`*^9, 3.857724107544701*^9}, {3.85807383595019*^9, 
   3.858073836218461*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"cb978048-399c-4380-a381-b01d11e95788"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["\[Sigma]", "2"]}]], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Sigma]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"Erff", "[", "\[Sigma]", "]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Sigma]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"Erff", "[", "\[Sigma]", "]"}], 
   RowBox[{"2", " ", "\[Sigma]"}]]}]], "Output",
 CellChangeTimes->{3.8577241083574*^9, 3.857725618901482*^9, 
  3.857731621862166*^9, 3.857732455258897*^9, 3.85778960125746*^9, 
  3.857793355651432*^9, 3.857802198309184*^9, 3.858073838564433*^9, 
  3.858075501266473*^9, 3.858221830971835*^9, 3.858224461901507*^9, 
  3.85831509554627*^9, 3.8584033568460608`*^9, 3.858408935100534*^9, 
  3.858409099862195*^9, 3.8584096181295433`*^9, 3.85841022310273*^9, 
  3.858486710097848*^9, 3.858487005233634*^9, 3.858489248080166*^9, 
  3.858489597921258*^9, 3.858489912272862*^9, 3.8584903992523193`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"cfb15549-4969-4441-a542-5d92aa3b9d2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "\[Sigma]_", "]"}], "=", 
  RowBox[{"renormalize", "[", 
   SuperscriptBox[
    RowBox[{"f", "[", "\[Sigma]", "]"}], "2"], "]"}]}]], "Input",
 CellChangeTimes->{{3.85729130486521*^9, 3.857291306499826*^9}, {
   3.85729169487577*^9, 3.85729175875424*^9}, {3.857291844279483*^9, 
   3.857291999077647*^9}, {3.857292066179481*^9, 3.857292073015567*^9}, {
   3.857292196650978*^9, 3.857292197084893*^9}, {3.857532304090029*^9, 
   3.8575323313544617`*^9}, {3.857532397376131*^9, 3.85753247368153*^9}, 
   3.857723712379593*^9, {3.8577239730059958`*^9, 3.85772399195603*^9}, {
   3.8577240948018837`*^9, 3.857724098426836*^9}, {3.85772416355713*^9, 
   3.857724176632209*^9}, 3.857731535911994*^9, {3.858409101971015*^9, 
   3.8584091056384487`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"bf81bb5a-0c9b-44b9-aa65-7b615e80af3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", "20"]}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["\[Sigma]", "2"]}]], "12"], "+", 
  FractionBox[
   RowBox[{"19", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"120", " ", "\[Sigma]"}]]}]], "Output",
 CellChangeTimes->{{3.857724165325921*^9, 3.85772417697327*^9}, 
   3.85772562300947*^9, 3.8577316219580383`*^9, 3.8577324552809553`*^9, 
   3.857789602808262*^9, 3.857793356901288*^9, 3.857802198344493*^9, 
   3.8580738476982937`*^9, 3.858075503574274*^9, 3.8582218324102383`*^9, 
   3.858224461931234*^9, 3.858315097012446*^9, 3.8584033581733437`*^9, 
   3.858409106370083*^9, 3.8584096195380096`*^9, 3.8584102231279593`*^9, 
   3.858486710119629*^9, 3.858487005260303*^9, 3.858489248106488*^9, 
   3.858489597955633*^9, 3.8584899122957487`*^9, 3.8584903992742653`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"81201ad4-74e2-47d7-8d2e-faa933336c4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"g", "[", "\[Sigma]", "]"}], "/.", "IntegralTableLogVariant"}], 
    ")"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.85729130486521*^9, 3.857291306499826*^9}, {
   3.85729169487577*^9, 3.85729175875424*^9}, {3.857291844279483*^9, 
   3.857291999077647*^9}, {3.857292066179481*^9, 3.857292073015567*^9}, {
   3.857292196650978*^9, 3.857292197084893*^9}, {3.857532304090029*^9, 
   3.8575323313544617`*^9}, {3.857532397376131*^9, 3.85753247368153*^9}, 
   3.857723712379593*^9, {3.8577239730059958`*^9, 3.85772399195603*^9}, {
   3.8577240948018837`*^9, 3.857724098426836*^9}, 3.85772416355713*^9, {
   3.857724196400405*^9, 3.857724207216617*^9}, {3.858409110262681*^9, 
   3.8584091120738363`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"e233d4a0-ccf5-4f5a-b12c-2a694e273437"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], "-", 
  FractionBox["3", 
   RowBox[{"20", " ", 
    SqrtBox["2"]}]], "+", 
  RowBox[{
   FractionBox["19", "120"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["2"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.857532307324697*^9, 3.857532332387377*^9}, {
   3.857532418173753*^9, 3.85753243173448*^9}, {3.857532466321155*^9, 
   3.8575324743991213`*^9}, 3.857532541036854*^9, 3.857535401535008*^9, 
   3.857713209537286*^9, 3.857723986025456*^9, {3.857724201428237*^9, 
   3.8577242080071573`*^9}, 3.857725624379567*^9, 3.857731621967844*^9, 
   3.857732455286854*^9, 3.857789604085085*^9, 3.857793357919664*^9, 
   3.857802198352982*^9, 3.858073851003789*^9, 3.858075505124062*^9, 
   3.8582218336488323`*^9, 3.858224461938561*^9, 3.858315098511772*^9, 
   3.858403362458322*^9, 3.858409112535748*^9, 3.8584096206717033`*^9, 
   3.85841022313665*^9, 3.858486710125567*^9, 3.858487005271369*^9, 
   3.858489248114634*^9, 3.8584895979642687`*^9, 3.858489912302594*^9, 
   3.85849039928189*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"1cf52e7f-bc2b-4c33-a249-108bb2c28add"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 6", "Section",
 CellChangeTimes->{{3.857723678940254*^9, 3.857723680377644*^9}, 
   3.8577240882880898`*^9, {3.857724940186277*^9, 
   3.8577249429089212`*^9}},ExpressionUUID->"508eb290-e808-4ccb-a8fc-\
7cfb704d0347"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"f", "[", 
    RowBox[{"0", ",", "0", ",", "x", ",", "y"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "\[Sigma]_", "]"}], "=", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "=", "0"}], ",", 
       RowBox[{"b", "=", "1"}], ",", 
       RowBox[{"a\.b4", "=", "0"}], ",", 
       RowBox[{"b\.b4", "=", "1"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "b\.b4"}], "]"}], "-", 
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "b\.b4"}], "]"}], "-", 
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "a\.b4"}], "]"}], "+", 
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "a\.b4"}], "]"}]}]}], "]"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.8577242944819*^9, 3.857724298034297*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"db5853d5-b478-4de9-988b-ef6528b8f2c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    SuperscriptBox["\[Sigma]", "2"]]}], "+", 
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["\[Sigma]", "2"]}]], 
   SuperscriptBox["\[Sigma]", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], "\[Sigma]"]}]], "Output",
 CellChangeTimes->{3.857475098806712*^9, 3.857541453265897*^9, 
  3.857724301416198*^9, 3.857724352168839*^9, 3.8577256265018473`*^9, 
  3.857726479745687*^9, 3.8577316219848747`*^9, 3.857732455306655*^9, 
  3.857732619989174*^9, 3.8577896061901207`*^9, 3.857793360267118*^9, 
  3.857802198374364*^9, 3.8580738977069197`*^9, 3.858075508313216*^9, 
  3.858221835699564*^9, 3.858224461962735*^9, 3.8583151003720083`*^9, 
  3.858403364243374*^9, 3.8584091159606123`*^9, 3.8584096223322783`*^9, 
  3.858410223152842*^9, 3.858486710145905*^9, 3.8584870052910547`*^9, 
  3.858489248132641*^9, 3.858489597982052*^9, 3.858489912318758*^9, 
  3.858490399299095*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"0381236e-b80b-45e6-9b83-04949fcfdb44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"renormalize", "[", 
  SuperscriptBox[
   RowBox[{"f", "[", "\[Sigma]", "]"}], "4"], "]"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"4a2d9bf6-706b-4834-87ba-afd05e813069"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["368", "315"]}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "-", 
  RowBox[{
   FractionBox["48", "35"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
  RowBox[{
   FractionBox["136", "105"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}]]}], "315"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"5", " ", "\[Sigma]"}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"5", " ", "\[Sigma]"}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"Erff", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"5", " ", "\[Sigma]"}]], "-", 
  RowBox[{
   FractionBox["32", "5"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"Erff", "[", "\[Sigma]", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["32", "5"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"Erff", "[", "\[Sigma]", "]"}], "2"]}], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    SuperscriptBox[
     RowBox[{"Erff", "[", "\[Sigma]", "]"}], "3"]}], 
   RowBox[{"3", " ", "\[Sigma]"}]]}]], "Output",
 CellChangeTimes->{3.8577326737478*^9, 3.857789608232768*^9, 
  3.857793361557725*^9, 3.8578021984549093`*^9, 3.858073899220418*^9, 
  3.858075510846492*^9, 3.8582218373354816`*^9, 3.8582244620130663`*^9, 
  3.858315102254055*^9, 3.85840336571839*^9, 3.858409623822723*^9, 
  3.858410223199748*^9, 3.858486710193272*^9, 3.858487005364595*^9, 
  3.8584892481809883`*^9, 3.858489598046492*^9, 3.858489912363679*^9, 
  3.858490399344002*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"caa31214-03e0-4455-b6ed-ec904164fb06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"grem", "[", "\[Sigma]_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["\[Sigma]", 
     RowBox[{"-", "1"}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}]], 
    SuperscriptBox[
     RowBox[{"Erff", "[", "\[Sigma]", "]"}], "3"]}]}], ";"}], "\n", 
 RowBox[{"A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"renormalize", "[", 
        SuperscriptBox[
         RowBox[{"f", "[", "\[Sigma]", "]"}], "4"], "]"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["16", "3"]}], 
         RowBox[{"grem", "[", "\[Sigma]", "]"}]}], ")"}]}], "//", "Expand"}], 
     ")"}], "/.", "IntegralTableLogVariant"}], "//", "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.8577244130557117`*^9, 3.85772449481631*^9}, {
   3.857724528413073*^9, 3.8577245393936234`*^9}, {3.857724582554027*^9, 
   3.857724593912327*^9}, {3.857724624141457*^9, 3.857724701082309*^9}, {
   3.857724766379876*^9, 3.8577247688761187`*^9}, {3.85772480083855*^9, 
   3.857724819549226*^9}, 3.857731538777451*^9, {3.858409121163849*^9, 
   3.8584091229196653`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"66e7d302-e5e6-4cca-b02c-3045b254f02c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["152", "315"]}], "+", 
  FractionBox[
   RowBox[{"68", " ", 
    SqrtBox["2"]}], "105"], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SqrtBox["3"]}], "35"], "-", 
  FractionBox[
   RowBox[{"8", " ", "\[Pi]"}], "15"], "-", 
  RowBox[{
   FractionBox["8", "5"], " ", 
   SqrtBox["2"], " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]], "]"}]}], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"Log", "[", "2", "]"}]}], "5"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"Log", "[", "3", "]"}]}], "5"], "+", 
  RowBox[{
   FractionBox["4", "5"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["2"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["32", "5"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["3"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.857724365845777*^9, {3.857724546489513*^9, 3.857724565677203*^9}, {
   3.857724679741156*^9, 3.8577247019752817`*^9}, {3.857724810652075*^9, 
   3.857724825707728*^9}, 3.857725628045162*^9, 3.85773162203283*^9, 
   3.857732455350503*^9, 3.8577326228174133`*^9, 3.857732714277121*^9, 
   3.85778961010891*^9, 3.857793362842619*^9, 3.8578021985372963`*^9, 
   3.858073900761915*^9, 3.858075513179514*^9, 3.858221839099373*^9, 
   3.8582244620605507`*^9, 3.858315104368765*^9, 3.858403367201735*^9, 
   3.858409123417164*^9, 3.858409625754191*^9, 3.8584102232766113`*^9, 
   3.8584867102375298`*^9, 3.858487005406699*^9, 3.8584892482256403`*^9, 
   3.8584895981708117`*^9, 3.858489912407565*^9, 3.858490399390613*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"d2a744c5-9082-4b80-9ab5-015fcfda92c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{
    FractionBox["2", 
     SqrtBox["\[Pi]"]], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"grem", "[", "\[Sigma]", "]"}], "/.", 
       RowBox[{
        RowBox[{"Erff", "[", "w_", "]"}], "->", 
        RowBox[{
         FractionBox[
          SqrtBox["\[Pi]"], "2"], 
         RowBox[{"Erf", "[", "w", "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "->", "25"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{"B", ",", "22", ",", 
   RowBox[{"DigitBlock", "->", "5"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.857724771387549*^9, 3.857724786327321*^9}, 
   3.857724822498089*^9, 3.8577256378149033`*^9, {3.85773260446693*^9, 
   3.85773260486121*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"83b31465-1337-4445-805d-89eb4044aad8"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.20145 64675 53825 02025 52\"\>",
    ShowStringCharacters->False],
   0.2014564675538250202552456974351227728`25.,
   AutoDelete->True],
  NumberForm[#, 22, DigitBlock -> 5]& ]], "Output",
 CellChangeTimes->{
  3.857724847965755*^9, {3.857725629721212*^9, 3.8577256394237347`*^9}, 
   3.857731622226516*^9, 3.857732455571336*^9, 3.8577326244811993`*^9, 
   3.857732756967297*^9, 3.8577896122298203`*^9, 3.857793364383369*^9, 
   3.857802198792965*^9, 3.858073903479903*^9, 3.858075514928875*^9, 
   3.858221840809823*^9, 3.858224462368026*^9, 3.8583151068402777`*^9, 
   3.858403368643958*^9, 3.858409128466113*^9, 3.858410223452544*^9, 
   3.8584867104263573`*^9, 3.8584870055890007`*^9, 3.8584892484149427`*^9, 
   3.858489598417369*^9, 3.858489912617124*^9, 3.8584903995913267`*^9},
 CellLabel->
  "Out[55]//NumberForm=",ExpressionUUID->"0000e195-f416-44aa-9c04-\
7c489f1f863d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"A", "-", 
    RowBox[{
     FractionBox["16", "3"], "B"}]}], ",", "23", ",", 
   RowBox[{"DigitBlock", "->", "5"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{
    FractionBox["2", 
     SqrtBox["\[Pi]"]], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"f", "[", "\[Sigma]", "]"}], "4"], "/.", 
       RowBox[{
        RowBox[{"Erff", "[", "w_", "]"}], "->", 
        RowBox[{
         FractionBox[
          SqrtBox["\[Pi]"], "2"], 
         RowBox[{"Erf", "[", "w", "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "->", "25"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{"V", ",", "23", ",", 
   RowBox[{"DigitBlock", "->", "5"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.857724840013237*^9, 3.857724924474518*^9}, {
  3.85773261313533*^9, 3.8577326326335983`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"4866ffb1-949c-4b93-bc12-eec091bef4b7"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"1.48143 26365 21064 74974 88\"\>",
    ShowStringCharacters->False],
   1.48143263652106474974876911030892807281`25.139501965628018,
   AutoDelete->True],
  NumberForm[#, 23, DigitBlock -> 5]& ]], "Output",
 CellChangeTimes->{{3.8577248574495783`*^9, 3.8577248708511553`*^9}, 
   3.857724925068203*^9, 3.8577256417716417`*^9, 3.8577324555774593`*^9, {
   3.8577326259373207`*^9, 3.857732633822639*^9}, 3.857732766058593*^9, 
   3.8577896137237673`*^9, 3.857793365936433*^9, 3.8578021988008327`*^9, 
   3.858073906843205*^9, 3.8580755163819523`*^9, 3.8582218423754263`*^9, 
   3.858224462377812*^9, 3.858315112907992*^9, 3.858403370287168*^9, 
   3.858409129652137*^9, 3.8584102234620247`*^9, 3.858486710433434*^9, 
   3.858487005595339*^9, 3.85848924847362*^9, 3.858489598426537*^9, 
   3.8584899126238422`*^9, 3.858490399598399*^9},
 CellLabel->
  "Out[56]//NumberForm=",ExpressionUUID->"9572bdb6-08f8-470b-9681-\
8b669893cf4d"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"1.48143 26365 21064 74974 88\"\>",
    ShowStringCharacters->False],
   1.48143263652106474974876909270353077109`25.,
   AutoDelete->True],
  NumberForm[#, 23, DigitBlock -> 5]& ]], "Output",
 CellChangeTimes->{{3.8577248574495783`*^9, 3.8577248708511553`*^9}, 
   3.857724925068203*^9, 3.8577256417716417`*^9, 3.8577324555774593`*^9, {
   3.8577326259373207`*^9, 3.857732633822639*^9}, 3.857732766058593*^9, 
   3.8577896137237673`*^9, 3.857793365936433*^9, 3.8578021988008327`*^9, 
   3.858073906843205*^9, 3.8580755163819523`*^9, 3.8582218423754263`*^9, 
   3.858224462377812*^9, 3.858315112907992*^9, 3.858403370287168*^9, 
   3.858409129652137*^9, 3.8584102234620247`*^9, 3.858486710433434*^9, 
   3.858487005595339*^9, 3.85848924847362*^9, 3.858489598426537*^9, 
   3.8584899126238422`*^9, 3.858490399626753*^9},
 CellLabel->
  "Out[58]//NumberForm=",ExpressionUUID->"11d36117-c8e5-4c0b-b727-\
806c91377281"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{
    FractionBox["2", 
     SqrtBox["\[Pi]"]], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"f", "[", "\[Sigma]", "]"}], "100"], "/.", 
       RowBox[{
        RowBox[{"Erff", "[", "w_", "]"}], "->", 
        RowBox[{
         FractionBox[
          SqrtBox["\[Pi]"], "2"], 
         RowBox[{"Erf", "[", "w", "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "->", "25"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{"V", ",", "22", ",", 
   RowBox[{"DigitBlock", "->", "5"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.857724961078309*^9, 3.8577249614639673`*^9}, {
  3.8577326390917892`*^9, 3.8577326393584213`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"c75407b7-9e96-4257-9151-dbb7cec7e882"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.24625 54841 88745 57533 74\"\>",
    ShowStringCharacters->False],
   0.24625548418874557533735495313303486072`25.,
   AutoDelete->True],
  NumberForm[#, 22, DigitBlock -> 5]& ]], "Output",
 CellChangeTimes->{3.857724963960207*^9, 3.85772564513995*^9, 
  3.8577316222660637`*^9, 3.857732455638955*^9, 3.8577326401532*^9, 
  3.8577327774231377`*^9, 3.8577896157132473`*^9, 3.857793372660185*^9, 
  3.85780219889574*^9, 3.858073911521411*^9, 3.858075517612647*^9, 
  3.858221843743988*^9, 3.8582244625337677`*^9, 3.8583151154759417`*^9, 
  3.85840337766425*^9, 3.858409131226593*^9, 3.858410223527299*^9, 
  3.8584867104968777`*^9, 3.858487005663143*^9, 3.8584892485311537`*^9, 
  3.8584895985160027`*^9, 3.858489912686153*^9, 3.858490399703348*^9},
 CellLabel->
  "Out[60]//NumberForm=",ExpressionUUID->"48314486-6ea7-4160-8523-\
5d9a8c7e1f1c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 6", "Section",
 CellChangeTimes->{{3.857733595661508*^9, 
  3.857733600196046*^9}},ExpressionUUID->"0c06e933-4d75-4048-a7ba-\
3c943439655f"],

Cell[CellGroupData[{

Cell["reproduction of Waldvogel 1976, Eq. (15)", "Subsection",
 CellChangeTimes->{{3.858409889942974*^9, 3.858409934431518*^9}, {
  3.858409993800569*^9, 
  3.858410015052494*^9}},ExpressionUUID->"50004f30-1697-470b-87ad-\
128558f8e744"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"n_", ",", "\[Sigma]_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Sigma]", 
     RowBox[{
      RowBox[{"-", "n"}], "-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"n", ",", 
         RowBox[{"\[Sigma]", " ", "x"}], ",", "0"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         SuperscriptBox["x", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"n", ",", "0"}], "]"}], 
       RowBox[{"Erff", "[", 
        RowBox[{"\[Sigma]", " ", "x"}], "]"}]}]}], ")"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8584091698616667`*^9, 3.85840919375607*^9}, {
  3.858409669671412*^9, 3.858409719474588*^9}, {3.858421937471759*^9, 
  3.858421937605557*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"194c17da-cb38-4baf-8f8b-7c96ec250c37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T", "=", 
  RowBox[{"ReleaseHold", "[", 
   RowBox[{
    RowBox[{"renormalize", "[", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"0", ",", "\[Sigma]", ",", 
        SubscriptBox["\[Delta]", "1"]}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"0", ",", "\[Sigma]", ",", 
        SubscriptBox["\[Delta]", "2"]}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"0", ",", "\[Sigma]", ",", 
        SubscriptBox["\[Delta]", "3"]}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Exp", "[", "w_", "]"}], "->", 
      RowBox[{"Exp", "[", 
       RowBox[{"Hold", "[", 
        RowBox[{"Simplify", "[", "w", "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.857733603356596*^9, 3.857733636009897*^9}, {
   3.857733673796047*^9, 3.857733674534521*^9}, {3.85831512271041*^9, 
   3.858315128029376*^9}, 3.858405798942232*^9, {3.858405904279872*^9, 
   3.8584059209293528`*^9}, {3.858409729015565*^9, 3.858409738745267*^9}, {
   3.858421953137856*^9, 3.858421957870274*^9}, {3.858487065296348*^9, 
   3.858487071251458*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"5c48463b-ec6c-420a-9978-6a1b6ed12523"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Sigma]", "2"]}], " ", 
      SubsuperscriptBox["\[Delta]", "1", "2"]}]]}], " ", 
   RowBox[{"Erff", "[", 
    RowBox[{"\[Sigma]", " ", 
     SubscriptBox["\[Delta]", "2"]}], "]"}], " ", 
   RowBox[{"Erff", "[", 
    RowBox[{"\[Sigma]", " ", 
     SubscriptBox["\[Delta]", "3"]}], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "1", "3"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Sigma]", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "2", "2"]}], ")"}]}]], " ", 
    RowBox[{"Erff", "[", 
     RowBox[{"\[Sigma]", " ", 
      SubscriptBox["\[Delta]", "3"]}], "]"}], " ", 
    SubscriptBox["\[Delta]", "1"], " ", 
    SubscriptBox["\[Delta]", "2"]}], "\[Sigma]"], "-", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}], " ", 
     SubsuperscriptBox["\[Delta]", "2", "2"]}]], " ", 
   RowBox[{"Erff", "[", 
    RowBox[{"\[Sigma]", " ", 
     SubscriptBox["\[Delta]", "1"]}], "]"}], " ", 
   RowBox[{"Erff", "[", 
    RowBox[{"\[Sigma]", " ", 
     SubscriptBox["\[Delta]", "3"]}], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "2", "3"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Sigma]", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "3", "2"]}], ")"}]}]], " ", 
    RowBox[{"Erff", "[", 
     RowBox[{"\[Sigma]", " ", 
      SubscriptBox["\[Delta]", "2"]}], "]"}], " ", 
    SubscriptBox["\[Delta]", "1"], " ", 
    SubscriptBox["\[Delta]", "3"]}], "\[Sigma]"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Sigma]", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "3", "2"]}], ")"}]}]], " ", 
    RowBox[{"Erff", "[", 
     RowBox[{"\[Sigma]", " ", 
      SubscriptBox["\[Delta]", "1"]}], "]"}], " ", 
    SubscriptBox["\[Delta]", "2"], " ", 
    SubscriptBox["\[Delta]", "3"]}], "\[Sigma]"], "-", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}], " ", 
     SubsuperscriptBox["\[Delta]", "3", "2"]}]], " ", 
   RowBox[{"Erff", "[", 
    RowBox[{"\[Sigma]", " ", 
     SubscriptBox["\[Delta]", "1"]}], "]"}], " ", 
   RowBox[{"Erff", "[", 
    RowBox[{"\[Sigma]", " ", 
     SubscriptBox["\[Delta]", "2"]}], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "3", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.8584059218446083`*^9, 3.858406151014674*^9, 3.8584091351514063`*^9, {
   3.858409739780301*^9, 3.858409751314192*^9}, 3.858410020133309*^9, 
   3.8584102236014338`*^9, {3.858421939805059*^9, 3.858421958495627*^9}, 
   3.8584867105832853`*^9, 3.85848700574441*^9, 3.8584870738194227`*^9, 
   3.858489248568185*^9, 3.85848959857302*^9, 3.858489912721654*^9, 
   3.858490399742557*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"aef1a1b3-7139-442e-8c55-47928abc5b4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"T", "/.", "IntegralTableArcTanhVariant"}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "\[Element]", "Reals"}], ",", 
      RowBox[{
       SubscriptBox["\[Delta]", "2"], "\[Element]", "Reals"}], ",", 
      RowBox[{
       SubscriptBox["\[Delta]", "3"], "\[Element]", "Reals"}]}], "}"}]}], 
   "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.857733678194582*^9, 3.857733750556107*^9}, {
   3.857733789857171*^9, 3.857733797202319*^9}, {3.8577338394456577`*^9, 
   3.8577338490715933`*^9}, {3.857733881835099*^9, 3.857733900524083*^9}, {
   3.858315138795774*^9, 3.8583151473492727`*^9}, {3.858405227301525*^9, 
   3.8584053284040537`*^9}, 3.85840594362265*^9, {3.858406129412099*^9, 
   3.858406144822504*^9}, 3.858408074860262*^9, {3.8584091434924793`*^9, 
   3.858409158937688*^9}, {3.858409757271872*^9, 3.858409759123438*^9}, {
   3.8584871178275843`*^9, 3.858487171289469*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"646554e9-a64d-44a4-8b14-f02b11ec2658"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Delta]", "2"], " ", 
      SubscriptBox["\[Delta]", "3"]}], 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      SqrtBox[
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "3", "2"]}]]}]], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "1", "2"]}], "+", 
  RowBox[{
   RowBox[{"ArcTanh", "[", 
    FractionBox[
     SubscriptBox["\[Delta]", "3"], 
     SqrtBox[
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "3", "2"]}]]], "]"}], " ", 
   SubscriptBox["\[Delta]", "1"], " ", 
   SubscriptBox["\[Delta]", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      SubscriptBox["\[Delta]", "3"]}], 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], " ", 
      SqrtBox[
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "3", "2"]}]]}]], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "2", "2"]}], "+", 
  RowBox[{
   RowBox[{"ArcTanh", "[", 
    FractionBox[
     SubscriptBox["\[Delta]", "2"], 
     SqrtBox[
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "3", "2"]}]]], "]"}], " ", 
   SubscriptBox["\[Delta]", "1"], " ", 
   SubscriptBox["\[Delta]", "3"]}], "+", 
  RowBox[{
   RowBox[{"ArcTanh", "[", 
    FractionBox[
     SubscriptBox["\[Delta]", "1"], 
     SqrtBox[
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "3", "2"]}]]], "]"}], " ", 
   SubscriptBox["\[Delta]", "2"], " ", 
   SubscriptBox["\[Delta]", "3"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      SubscriptBox["\[Delta]", "2"]}], 
     RowBox[{
      SubscriptBox["\[Delta]", "3"], " ", 
      SqrtBox[
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "3", "2"]}]]}]], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "3", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.85773370678724*^9, {3.857733745840786*^9, 3.8577337513071117`*^9}, 
   3.8577338508595047`*^9, 3.857733901366941*^9, 3.858074533175509*^9, 
   3.85807552510207*^9, 3.8582218487432404`*^9, 3.858224463758897*^9, 
   3.858315149274876*^9, 3.8584033849079247`*^9, 3.8584052300503883`*^9, {
   3.858405260253231*^9, 3.8584052801952667`*^9}, {3.858405316068305*^9, 
   3.8584053304133053`*^9}, 3.858405749807701*^9, {3.858405934145234*^9, 
   3.8584059447677507`*^9}, 3.8584061523829527`*^9, {3.858409151588457*^9, 
   3.858409159444272*^9}, {3.858409753620727*^9, 3.858409760826014*^9}, 
   3.8584100213258867`*^9, 3.858410223611458*^9, {3.858421941174386*^9, 
   3.858421960010765*^9}, 3.858486710591071*^9, 3.858487005751461*^9, 
   3.8584870758627157`*^9, 3.85848712736279*^9, {3.858487159294477*^9, 
   3.8584871722833033`*^9}, 3.8584892488032427`*^9, 3.8584895988144817`*^9, 
   3.858489912987155*^9, 3.858490399957299*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"0709e6e6-bccb-4ba7-a34d-8f75237c6087"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["reproduction of Garc\[IAcute]a-Abdeslem 2005, Eq. (20)", "Subsection",
 CellChangeTimes->{{3.858409889942974*^9, 3.858409989151041*^9}, {
  3.858489109517981*^9, 
  3.858489111573*^9}},ExpressionUUID->"127e67f5-1d35-4e59-84a4-52b4002c6866"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "3"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"take", " ", "also", " ", "n"}], "=", "0"}], ",", " ", 
    RowBox[{"n", "=", "1"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"and", " ", "n"}], "=", "2"}], ";", " ", 
     RowBox[{"n", "=", 
      RowBox[{
      "0", " ", "corresponds", " ", "to", " ", "Everest", " ", "1830"}]}]}]}],
    " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hstar", "[", 
   RowBox[{"\[Sigma]_", ",", "x_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"2", 
    SuperscriptBox["\[Sigma]", "2"], 
    RowBox[{"h", "[", 
     RowBox[{
      RowBox[{"n", "+", "1"}], ",", "\[Sigma]", ",", "x"}], "]"}]}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.858406974892892*^9, 3.858406997139998*^9}, {
   3.85840809373335*^9, 3.858408102669879*^9}, {3.858409772996529*^9, 
   3.858409780470613*^9}, {3.858421945204623*^9, 3.8584219453245564`*^9}, {
   3.85842331555138*^9, 3.858423331930623*^9}, {3.858424269626401*^9, 
   3.858424320191012*^9}, {3.858487200380497*^9, 3.858487209539598*^9}, 
   3.858487267725403*^9, 3.858488231058967*^9, 3.858488266966981*^9, {
   3.858488881314341*^9, 3.8584889362238703`*^9}, 3.8584889834471292`*^9, {
   3.858489101039687*^9, 3.858489101216384*^9}, {3.858489173685459*^9, 
   3.8584891969005623`*^9}, {3.858489343023114*^9, 3.858489343711623*^9}, {
   3.85848979507837*^9, 3.8584898258617573`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"c6bc1ea4-99c2-4231-a21c-91922a5cd18b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["x", "2"]}], " ", 
      SuperscriptBox["\[Sigma]", "2"]}]]}], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["x", "2"]}], " ", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", "x"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Sigma]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"Erff", "[", 
     RowBox[{"x", " ", "\[Sigma]"}], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Sigma]", "3"]}]]}]], "Output",
 CellChangeTimes->{
  3.858424320816085*^9, 3.858486710612569*^9, 3.858487005854706*^9, {
   3.8584871939847116`*^9, 3.8584872138399553`*^9}, {3.8584872644083443`*^9, 
   3.858487267984063*^9}, 3.858488231525156*^9, 3.858488267335862*^9, {
   3.858488884182131*^9, 3.8584889370311728`*^9}, 3.858488983683325*^9, 
   3.858489248813624*^9, 3.8584893443924837`*^9, 3.858489598822879*^9, 
   3.858489912995838*^9, 3.8584903999654922`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"c3801e5f-85ee-4cce-96ef-7bc05a516aa7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T", "=", 
  RowBox[{"ReleaseHold", "[", 
   RowBox[{
    RowBox[{"renormalize", "[", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"0", ",", "\[Sigma]", ",", 
        SubscriptBox["\[Delta]", "1"]}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"0", ",", "\[Sigma]", ",", 
        SubscriptBox["\[Delta]", "2"]}], "]"}], 
      RowBox[{"hstar", "[", 
       RowBox[{"\[Sigma]", ",", 
        SubscriptBox["\[Delta]", "3"]}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Exp", "[", "w_", "]"}], "->", 
      RowBox[{"Exp", "[", 
       RowBox[{"Hold", "[", 
        RowBox[{"Simplify", "[", "w", "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.858403915968779*^9, 3.858404203717414*^9}, {
   3.858405735026642*^9, 3.858405735755561*^9}, 3.8584057914332857`*^9, {
   3.858405824451869*^9, 3.858405853273736*^9}, {3.858406178567484*^9, 
   3.85840619751539*^9}, {3.858406801652761*^9, 3.8584068033699636`*^9}, {
   3.8584070026585207`*^9, 3.8584070032426662`*^9}, {3.858408667057148*^9, 
   3.858408672310115*^9}, {3.858409799406826*^9, 3.858409835155387*^9}, {
   3.8584100331305647`*^9, 3.858410036269912*^9}, {3.8584100710107517`*^9, 
   3.858410141173774*^9}, {3.858421965635458*^9, 3.858421996473839*^9}, 
   3.8584226439127913`*^9, 3.8584243444934893`*^9, 3.858424375913814*^9, {
   3.858425344603732*^9, 3.858425353906446*^9}, {3.85842577302146*^9, 
   3.858425777423607*^9}, 3.858487292313118*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"9f936f64-3561-4e98-8664-e5bcaf443ab3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}], " ", 
     SubsuperscriptBox["\[Delta]", "1", "2"]}]], " ", 
   RowBox[{"Erff", "[", 
    RowBox[{"\[Sigma]", " ", 
     SubscriptBox["\[Delta]", "2"]}], "]"}], " ", 
   RowBox[{"Erff", "[", 
    RowBox[{"\[Sigma]", " ", 
     SubscriptBox["\[Delta]", "3"]}], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "1", "5"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Sigma]", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "2", "2"]}], ")"}]}]], " ", 
    RowBox[{"Erff", "[", 
     RowBox[{"\[Sigma]", " ", 
      SubscriptBox["\[Delta]", "3"]}], "]"}], " ", 
    SubsuperscriptBox["\[Delta]", "1", "3"], " ", 
    SubscriptBox["\[Delta]", "2"]}], 
   RowBox[{"2", " ", "\[Sigma]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Sigma]", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "2", "2"]}], ")"}]}]], " ", 
    RowBox[{"Erff", "[", 
     RowBox[{"\[Sigma]", " ", 
      SubscriptBox["\[Delta]", "3"]}], "]"}], " ", 
    SubscriptBox["\[Delta]", "1"], " ", 
    SubsuperscriptBox["\[Delta]", "2", "3"]}], 
   RowBox[{"2", " ", "\[Sigma]"}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}], " ", 
     SubsuperscriptBox["\[Delta]", "2", "2"]}]], " ", 
   RowBox[{"Erff", "[", 
    RowBox[{"\[Sigma]", " ", 
     SubscriptBox["\[Delta]", "1"]}], "]"}], " ", 
   RowBox[{"Erff", "[", 
    RowBox[{"\[Sigma]", " ", 
     SubscriptBox["\[Delta]", "3"]}], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "2", "5"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "3", "2"]}], ")"}]}]], " ", 
   SubsuperscriptBox["\[Delta]", "1", "3"], " ", 
   SubscriptBox["\[Delta]", "2"], " ", 
   SubscriptBox["\[Delta]", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "3", "2"]}], ")"}]}]], " ", 
   SubscriptBox["\[Delta]", "1"], " ", 
   SubsuperscriptBox["\[Delta]", "2", "3"], " ", 
   SubscriptBox["\[Delta]", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "3", "2"]}], ")"}]}]], " ", 
   SubscriptBox["\[Delta]", "1"], " ", 
   SubscriptBox["\[Delta]", "2"], " ", 
   SubsuperscriptBox["\[Delta]", "3", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Sigma]", "2"]}], " ", 
     SubsuperscriptBox["\[Delta]", "3", "2"]}]], " ", 
   RowBox[{"Erff", "[", 
    RowBox[{"\[Sigma]", " ", 
     SubscriptBox["\[Delta]", "1"]}], "]"}], " ", 
   RowBox[{"Erff", "[", 
    RowBox[{"\[Sigma]", " ", 
     SubscriptBox["\[Delta]", "2"]}], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "3", "5"]}]}]], "Output",
 CellChangeTimes->{
  3.858425778154441*^9, 3.858486710734194*^9, 3.858487005985929*^9, {
   3.8584872580478907`*^9, 3.85848729842175*^9}, 3.858488233187307*^9, 
   3.8584882700336018`*^9, {3.8584888863118277`*^9, 3.858488938344089*^9}, 
   3.858488985845827*^9, 3.858489248834948*^9, 3.85848934676336*^9, 
   3.858489598930987*^9, 3.858489913105867*^9, 3.8584904000736837`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"6a1165bc-4ed7-4b11-9844-3c83a0a40107"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["H", "n"], "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"T", "/.", "IntegralTableLogVariant"}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "\[Element]", "Reals"}], ",", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "\[Element]", "Reals"}], ",", 
       RowBox[{
        SubscriptBox["\[Delta]", "3"], "\[Element]", "Reals"}]}], "}"}]}], 
    "]"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.858403915968779*^9, 3.858404203717414*^9}, {
   3.858405735026642*^9, 3.858405735755561*^9}, 3.8584057914332857`*^9, {
   3.858405824451869*^9, 3.858405853273736*^9}, {3.858406178567484*^9, 
   3.85840619751539*^9}, {3.858406801652761*^9, 3.8584068033699636`*^9}, {
   3.8584070026585207`*^9, 3.8584070032426662`*^9}, {3.858408667057148*^9, 
   3.858408672310115*^9}, {3.858409799406826*^9, 3.858409835155387*^9}, {
   3.8584100331305647`*^9, 3.858410036269912*^9}, {3.8584100710107517`*^9, 
   3.858410141173774*^9}, {3.858421965635458*^9, 3.858421996473839*^9}, 
   3.8584226439127913`*^9, 3.8584243444934893`*^9, 3.858424375913814*^9, {
   3.8584873199438*^9, 3.858487387332015*^9}, 3.858487432671439*^9, {
   3.8584874659747143`*^9, 3.858487467211033*^9}, {3.858487503936819*^9, 
   3.858487519017342*^9}, {3.8584884563526793`*^9, 3.858488464958021*^9}, {
   3.858488652530122*^9, 3.858488676233758*^9}, 3.858488708402678*^9, {
   3.858488778363759*^9, 3.85848881094725*^9}, 3.8584888595851507`*^9, {
   3.8584889576731777`*^9, 3.858488959890593*^9}, {3.858489745303948*^9, 
   3.858489765397381*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"8fa746ab-bed2-4f14-b756-983eaa8d5464"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Delta]", "2"], " ", 
      SubscriptBox["\[Delta]", "3"]}], 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      SqrtBox[
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "3", "2"]}]]}]], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "1", "4"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
     SubsuperscriptBox["\[Delta]", "2", "2"]}], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "1", "3"], " ", 
   SubscriptBox["\[Delta]", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     SubscriptBox["\[Delta]", "3"], "+", 
     SqrtBox[
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "3", "2"]}]]}], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "1", "3"], " ", 
   SubscriptBox["\[Delta]", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
     SubsuperscriptBox["\[Delta]", "2", "2"]}], "]"}], " ", 
   SubscriptBox["\[Delta]", "1"], " ", 
   SubsuperscriptBox["\[Delta]", "2", "3"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     SubscriptBox["\[Delta]", "3"], "+", 
     SqrtBox[
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "3", "2"]}]]}], "]"}], " ", 
   SubscriptBox["\[Delta]", "1"], " ", 
   SubsuperscriptBox["\[Delta]", "2", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      SubscriptBox["\[Delta]", "3"]}], 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], " ", 
      SqrtBox[
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "3", "2"]}]]}]], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "2", "4"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      SubscriptBox["\[Delta]", "2"]}], 
     RowBox[{
      SubscriptBox["\[Delta]", "3"], " ", 
      SqrtBox[
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "3", "2"]}]]}]], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "3", "4"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SubscriptBox["\[Delta]", "1"], " ", 
   SubscriptBox["\[Delta]", "2"], " ", 
   SubscriptBox["\[Delta]", "3"], " ", 
   SqrtBox[
    RowBox[{
     SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
     SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
     SubsuperscriptBox["\[Delta]", "3", "2"]}]]}]}]], "Output",
 CellChangeTimes->{{3.858488966718231*^9, 3.858488991296091*^9}, 
   3.8584892512962027`*^9, 3.8584893529387197`*^9, 3.858489602798985*^9, {
   3.85848975161173*^9, 3.858489770037573*^9}, 3.858489917772148*^9, 
   3.858490403644863*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"383a0703-29e8-4e1d-b2ce-6fbae4a71d72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "note", " ", "that", " ", "the", " ", "terms", " ", "without", " ", "an", 
    " ", 
    SubscriptBox["\[Delta]", "j"], " ", "cancel", " ", "when", " ", 
    "differences", " ", "are", " ", "taken", " ", "at", " ", "the", " ", 
    "bounds", " ", "of", " ", 
    SubscriptBox["\[Delta]", "j"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"deleteWithoutOne", "[", 
     RowBox[{"expr_", ",", "vars_"}], "]"}], ":=", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{"expr", ",", 
      RowBox[{"term_", "/;", 
       RowBox[{"AnyTrue", "[", 
        RowBox[{"vars", ",", 
         RowBox[{
          RowBox[{"FreeQ", "[", 
           RowBox[{"term", ",", "#", ",", "\[Infinity]"}], "]"}], "&"}]}], 
        "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["H", "n"], "=", 
    RowBox[{"deleteWithoutOne", "[", 
     RowBox[{
      SubscriptBox["H", "n"], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], ",", 
        SubscriptBox["\[Delta]", "2"], ",", 
        SubscriptBox["\[Delta]", "3"]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.858403915968779*^9, 3.858404203717414*^9}, {
   3.858405735026642*^9, 3.858405735755561*^9}, 3.8584057914332857`*^9, {
   3.858405824451869*^9, 3.858405853273736*^9}, {3.858406178567484*^9, 
   3.85840619751539*^9}, {3.858406801652761*^9, 3.8584068033699636`*^9}, {
   3.8584070026585207`*^9, 3.8584070032426662`*^9}, {3.858408667057148*^9, 
   3.858408672310115*^9}, {3.858409799406826*^9, 3.858409835155387*^9}, {
   3.8584100331305647`*^9, 3.858410036269912*^9}, {3.8584100710107517`*^9, 
   3.858410141173774*^9}, {3.858421965635458*^9, 3.858421996473839*^9}, 
   3.8584226439127913`*^9, 3.8584243444934893`*^9, 3.858424375913814*^9, {
   3.8584873199438*^9, 3.858487387332015*^9}, 3.858487432671439*^9, {
   3.8584874659747143`*^9, 3.858487467211033*^9}, {3.858487503936819*^9, 
   3.858487519017342*^9}, {3.8584884563526793`*^9, 3.858488464958021*^9}, {
   3.858488652530122*^9, 3.858488676233758*^9}, 3.858488708402678*^9, {
   3.858488778363759*^9, 3.85848881094725*^9}, 3.8584888595851507`*^9, {
   3.8584889576731777`*^9, 3.858488959890593*^9}, {3.8584897754904747`*^9, 
   3.858489778129476*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"9d72a8da-30a0-46d9-ab95-7c8cb9968c6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Delta]", "2"], " ", 
      SubscriptBox["\[Delta]", "3"]}], 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      SqrtBox[
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "3", "2"]}]]}]], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "1", "4"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     SubscriptBox["\[Delta]", "3"], "+", 
     SqrtBox[
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "3", "2"]}]]}], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "1", "3"], " ", 
   SubscriptBox["\[Delta]", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     SubscriptBox["\[Delta]", "3"], "+", 
     SqrtBox[
      RowBox[{
       SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
       SubsuperscriptBox["\[Delta]", "3", "2"]}]]}], "]"}], " ", 
   SubscriptBox["\[Delta]", "1"], " ", 
   SubsuperscriptBox["\[Delta]", "2", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      SubscriptBox["\[Delta]", "3"]}], 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], " ", 
      SqrtBox[
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "3", "2"]}]]}]], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "2", "4"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Delta]", "1"], " ", 
      SubscriptBox["\[Delta]", "2"]}], 
     RowBox[{
      SubscriptBox["\[Delta]", "3"], " ", 
      SqrtBox[
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "3", "2"]}]]}]], "]"}], " ", 
   SubsuperscriptBox["\[Delta]", "3", "4"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SubscriptBox["\[Delta]", "1"], " ", 
   SubscriptBox["\[Delta]", "2"], " ", 
   SubscriptBox["\[Delta]", "3"], " ", 
   SqrtBox[
    RowBox[{
     SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
     SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
     SubsuperscriptBox["\[Delta]", "3", "2"]}]]}]}]], "Output",
 CellChangeTimes->{
  3.8584257962712793`*^9, 3.85848671074336*^9, 3.858487005993835*^9, {
   3.858487302892362*^9, 3.858487330435576*^9}, {3.8584873642878017`*^9, 
   3.8584873916634893`*^9}, 3.858487437519684*^9, 3.858487471768675*^9, {
   3.858487505702582*^9, 3.858487519789255*^9}, 3.858488242888002*^9, 
   3.858488275391691*^9, 3.8584886823128357`*^9, 3.8584887144296827`*^9, {
   3.858488784073937*^9, 3.8584888167989407`*^9}, {3.8584888644930067`*^9, 
   3.858488911386034*^9}, {3.858488943623904*^9, 3.858488993787418*^9}, 
   3.8584892513634768`*^9, 3.858489356702725*^9, 3.858489602862464*^9, 
   3.85848977885415*^9, 3.858489917826256*^9, 3.858490403701076*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"cdf7869a-e3ce-4d7b-bdf5-48f2143d5794"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "to", " ", "compare", " ", "directly", " ", "with", " ", 
      "Garc\[IAcute]a"}], "-", 
     RowBox[{"Abdeslem", " ", "2005"}]}], ",", " ", 
    RowBox[{"Eqs", ".", " ", 
     RowBox[{"(", "11", ")"}]}], ",", " ", 
    RowBox[{"(", "14", ")"}], ",", " ", 
    RowBox[{"(", "17", ")"}], ",", " ", 
    RowBox[{"(", "20", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["H", "n"], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "->", "X"}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "->", "Y"}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", "3"], "->", "Z"}], ",", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
        SubsuperscriptBox["\[Delta]", "3", "2"]}]], "->", "R"}], ",", 
     RowBox[{
      RowBox[{"1", "/", 
       SqrtBox[
        RowBox[{
         SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
         SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
         SubsuperscriptBox["\[Delta]", "3", "2"]}]]}], "->", 
      RowBox[{"1", "/", "R"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8584874957398453`*^9, 3.858487627723221*^9}, {
   3.8584877170096188`*^9, 3.858487771453128*^9}, {3.8584878119920597`*^9, 
   3.858487813420109*^9}, {3.858487884502954*^9, 3.858487884861754*^9}, {
   3.8584879403288803`*^9, 3.858487944055277*^9}, {3.858488114852251*^9, 
   3.8584881985912952`*^9}, 3.858488307084103*^9, {3.858488491008511*^9, 
   3.8584886088748407`*^9}, {3.858488822100718*^9, 3.8584888455969067`*^9}, {
   3.858489036758449*^9, 3.8584890725213947`*^9}, {3.858489141932061*^9, 
   3.858489148093638*^9}, {3.858489223424623*^9, 3.858489225421735*^9}, 
   3.858489782359729*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"3b415115-e791-47dd-a898-da4d152fc6fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", "R", " ", "X", " ", "Y", " ", "Z"}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["Z", "4"], " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{"X", " ", "Y"}], 
     RowBox[{"R", " ", "Z"}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["Y", "4"], " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{"X", " ", "Z"}], 
     RowBox[{"R", " ", "Y"}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["X", "4"], " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{"Y", " ", "Z"}], 
     RowBox[{"R", " ", "X"}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["X", "3"], " ", "Y", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"R", "+", "Z"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "X", " ", 
   SuperscriptBox["Y", "3"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"R", "+", "Z"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.858488839843094*^9, 3.858488914026998*^9}, {
   3.858488946008441*^9, 3.8584889969916363`*^9}, 3.858489148828497*^9, {
   3.85848922686275*^9, 3.858489251377399*^9}, 3.858489360430951*^9, 
   3.858489602872446*^9, 3.858489783085219*^9, 3.85848991783712*^9, 
   3.858490403710877*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"7b37915d-b129-4b64-b44f-9663404a2762"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Appendix B", "Section",
 CellChangeTimes->{{3.857733595661508*^9, 3.857733600196046*^9}, {
  3.857734074462391*^9, 
  3.8577340777241793`*^9}},ExpressionUUID->"a0c11640-9776-4084-bb65-\
31b318c3fe25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"b", "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["b", "2"]}]]}], "]"}], ",", "b"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.857734138525322*^9, 3.8577341815436563`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"cf3b7e55-2228-431b-87c7-55002d56f557"],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox[
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox["b", "2"]}]]]], "Output",
 CellChangeTimes->{3.857734182050233*^9, 3.858075528830598*^9, 
  3.858221854678162*^9, 3.858224463842072*^9, 3.858315160306046*^9, 
  3.858410223773465*^9, 3.858486710789904*^9, 3.8584870060387774`*^9, 
  3.858489251396945*^9, 3.85848937271875*^9, 3.858489602888383*^9, 
  3.858489917853978*^9, 3.858490403728093*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"92e28442-bfc8-4527-90b6-ca9db603e293"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "a"}]], 
     RowBox[{"ArcTan", "[", 
      FractionBox[
       RowBox[{"b", " ", "c"}], 
       RowBox[{"a", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["b", "2"], "+", 
          SuperscriptBox["c", "2"]}]]}]], "]"}]}], ",", "b", ",", "c"}], 
   "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.857734189180265*^9, 3.857734221511149*^9}, {
  3.8584893740489902`*^9, 3.85848937590467*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"ab200c5e-44df-4439-960f-979b442a7474"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["b", "2"], "+", 
      SuperscriptBox["c", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.85773422190653*^9, 3.858075531344036*^9, 
  3.858221856521887*^9, 3.858224463868746*^9, 3.8583151619397583`*^9, 
  3.858410223803714*^9, 3.858486710818467*^9, 3.858487006064897*^9, 
  3.8584892514245863`*^9, 3.8584896029153423`*^9, 3.858489917877377*^9, 
  3.858490403750723*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"9be0d54c-83fa-4a37-b9e6-92e27fafcdc1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["variants of (19b)", "Subsubsection",
 CellChangeTimes->{{3.857733233758325*^9, 3.85773324320612*^9}, {
  3.857734101031933*^9, 3.857734106223336*^9}, {3.858075034243053*^9, 
  3.858075076617249*^9}, {3.858410202178988*^9, 3.8584102025834417`*^9}, {
  3.85848938201658*^9, 
  3.858489382354824*^9}},ExpressionUUID->"9aaf988a-a8ea-423e-9e56-\
943089fa13ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"b", "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["b", "2"]}]]}], "]"}], "-", 
     RowBox[{"Log", "[", "a", "]"}]}], "==", 
    RowBox[{"ArcSinh", "[", 
     RowBox[{"b", "/", "a"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"b", "\[Element]", "Reals"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.857733982072089*^9, 3.85773401609214*^9}, {
  3.858075102079101*^9, 3.858075144328322*^9}, {3.858075600145183*^9, 
  3.8580756181256123`*^9}, {3.858221897090177*^9, 3.85822192371931*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"0f4198cb-5446-42ee-847c-39b4b5bd1d15"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.858075096956154*^9, 3.8580751482888603`*^9, 3.85807562254412*^9, 
   3.8582218630176353`*^9, {3.858221902247607*^9, 3.858221927292354*^9}, 
   3.858224467543995*^9, 3.8583151680443983`*^9, 3.858410228110667*^9, 
   3.8584867145529346`*^9, 3.858487010751845*^9, 3.85848925502092*^9, 
   3.858489606144348*^9, 3.8584899211537*^9, 3.858490406988285*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"0d23d5a3-f871-401b-b0ff-5f2ec115e71a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"b", "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["b", "2"]}]]}], "]"}], "-", 
     RowBox[{"Log", "[", "a", "]"}]}], "==", 
    RowBox[{"ArcTanh", "[", 
     FractionBox["b", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["b", "2"]}]]], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"b", "\[Element]", "Reals"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.857734027943192*^9, 3.857734038963065*^9}, {
  3.8580751728900757`*^9, 3.858075194047496*^9}, {3.858075627043248*^9, 
  3.8580756418188953`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"20b45f5d-85da-4f99-90af-acfaebf734d0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8580752023794823`*^9, 3.858075649486413*^9, 
  3.858221871909061*^9, 3.858224474430732*^9, 3.858315174770165*^9, 
  3.858410234237213*^9, 3.858486721541563*^9, 3.8584870182660007`*^9, 
  3.858489261413834*^9, 3.8584896124694357`*^9, 3.858489928371147*^9, 
  3.8584904131116467`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"9736343d-6adc-4369-9428-ba46de928d80"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bonus Track 1: examples from Hackbusch 2001", "Section",
 CellChangeTimes->{{3.857789439323078*^9, 3.857789470275951*^9}, {
  3.8581515630969477`*^9, 3.8581515642190027`*^9}, {3.858221959325577*^9, 
  3.858221959449597*^9}, {3.858222091090602*^9, 
  3.858222091404986*^9}},ExpressionUUID->"c9d8bf89-ddc6-459d-a8a3-\
3e88caf065d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prettify", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"ArcTan", "[", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "]"}], "->", 
      RowBox[{
       FractionBox["\[Pi]", "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         SqrtBox[
          FractionBox["2", "3"]], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"ArcTan", "[", 
       FractionBox["1", "3"], "]"}], "->", 
      RowBox[{
       FractionBox["\[Pi]", "4"], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox["4", "3"], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", "4", "]"}], "->", 
      RowBox[{"2", 
       RowBox[{"Log", "[", "2", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", "8", "]"}], "->", 
      RowBox[{"3", 
       RowBox[{"Log", "[", "2", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]}], "]"}], "->", 
      RowBox[{
       RowBox[{"Log", "[", "2", "]"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         SqrtBox["2"]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]}], "]"}], "->", 
      RowBox[{
       RowBox[{"Log", "[", "2", "]"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         SqrtBox["3"]}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.857791105195497*^9, 3.8577911117624483`*^9}, {
  3.857791183727417*^9, 3.857791188459284*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"73030d7f-7552-4975-b0bc-820311ab7d3e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"f", "[", 
    RowBox[{"0", ",", "0", ",", "x", ",", "y"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f1", "[", "\[Sigma]_", "]"}], "=", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "=", "1"}], ",", 
        RowBox[{"b", "=", "2"}], ",", 
        RowBox[{"a\.b4", "=", "0"}], ",", 
        RowBox[{"b\.b4", "=", "1"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"b", ",", "b\.b4"}], "]"}], "-", 
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "b\.b4"}], "]"}], "-", 
       RowBox[{"f", "[", 
        RowBox[{"b", ",", "a\.b4"}], "]"}], "+", 
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "a\.b4"}], "]"}]}]}], "]"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f2", "[", "\[Sigma]_", "]"}], "=", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "=", "0"}], ",", 
        RowBox[{"b", "=", "1"}], ",", 
        RowBox[{"a\.b4", "=", "0"}], ",", 
        RowBox[{"b\.b4", "=", "1"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"b", ",", "b\.b4"}], "]"}], "-", 
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "b\.b4"}], "]"}], "-", 
       RowBox[{"f", "[", 
        RowBox[{"b", ",", "a\.b4"}], "]"}], "+", 
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "a\.b4"}], "]"}]}]}], "]"}], "//", "Expand"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[76]:=",ExpressionUUID->"6225a6cd-e637-40e2-ba8d-3696d0bd11c7"],

Cell[CellGroupData[{

Cell["the face case", "Subsection",
 CellChangeTimes->{{3.857789479828278*^9, 3.8577894861017933`*^9}, {
  3.8577897180990963`*^9, 
  3.8577897185067167`*^9}},ExpressionUUID->"8fec56b0-fde2-461e-9485-\
a5cf85a1e43d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"V", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"renormalize", "[", 
       RowBox[{
        RowBox[{"f1", "[", "\[Sigma]", "]"}], 
        SuperscriptBox[
         RowBox[{"f2", "[", "\[Sigma]", "]"}], "2"]}], "]"}], "/.", 
      "IntegralTableLogVariant"}], ")"}], "/.", "prettify"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"V", ",", "20"}], "]"}], ",", "15", ",", 
   RowBox[{"DigitBlock", "->", "3"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.857789654334888*^9, 3.8577896632688227`*^9}, {
   3.857789726279673*^9, 3.857789754599532*^9}, {3.857789836578786*^9, 
   3.857789873228031*^9}, {3.8577900398539143`*^9, 3.85779007921279*^9}, {
   3.857790109990964*^9, 3.857790133798366*^9}, {3.857790427751197*^9, 
   3.857790433643417*^9}, 3.8577911986428223`*^9, {3.858486754643403*^9, 
   3.858486773382667*^9}, {3.85849015560198*^9, 3.858490177054069*^9}, {
   3.858490221111229*^9, 3.8584902340608463`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"0780e194-fbff-44fe-8fb9-1b4b4c2d8ae6"],

Cell[BoxData[
 RowBox[{
  FractionBox["28", "15"], "-", 
  FractionBox[
   SqrtBox["2"], "3"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SqrtBox["3"]}], "5"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["5"]}], "3"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox["6"]}], "5"], "-", 
  RowBox[{"2", " ", "\[Pi]"}], "+", 
  RowBox[{"8", " ", 
   RowBox[{"ArcTan", "[", 
    SqrtBox[
     FractionBox["2", "3"]], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    RowBox[{"Log", "[", "5", "]"}]}], "6"], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["2"]}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["3"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["16", "3"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["5"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2", "+", 
     SqrtBox["5"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "3"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["6"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["4", "3"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2", "+", 
     SqrtBox["6"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.857789670906837*^9, {3.857789734745726*^9, 3.857789756157455*^9}, {
   3.857789839504447*^9, 3.857789874929844*^9}, {3.8577900681421957`*^9, 
   3.857790080787903*^9}, {3.857790116173003*^9, 3.857790134494759*^9}, 
   3.8577904349536743`*^9, 3.857790596741024*^9, 3.857791200056817*^9, 
   3.857791430919095*^9, 3.85779153707152*^9, 3.857793391088764*^9, 
   3.857802199320459*^9, 3.858074025986651*^9, 3.858075540495007*^9, 
   3.85822193505228*^9, 3.858224474601733*^9, 3.8583151762170563`*^9, 
   3.858410234400074*^9, 3.8584867216817083`*^9, {3.8584867564085283`*^9, 
   3.85848677893993*^9}, 3.858487018361664*^9, 3.858489261504648*^9, 
   3.858489612556981*^9, 3.858489928550523*^9, {3.8584901506596413`*^9, 
   3.858490177669786*^9}, {3.858490221668696*^9, 3.858490234778878*^9}, 
   3.858490413202636*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"3c46ad54-60ba-4505-8e17-593bcd29480a"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.980 885 183 600 978\"\>",
    ShowStringCharacters->False],
   0.98088518360097823169832804980008582656`20.,
   AutoDelete->True],
  NumberForm[#, 15, DigitBlock -> 3]& ]], "Output",
 CellChangeTimes->{
  3.857789670906837*^9, {3.857789734745726*^9, 3.857789756157455*^9}, {
   3.857789839504447*^9, 3.857789874929844*^9}, {3.8577900681421957`*^9, 
   3.857790080787903*^9}, {3.857790116173003*^9, 3.857790134494759*^9}, 
   3.8577904349536743`*^9, 3.857790596741024*^9, 3.857791200056817*^9, 
   3.857791430919095*^9, 3.85779153707152*^9, 3.857793391088764*^9, 
   3.857802199320459*^9, 3.858074025986651*^9, 3.858075540495007*^9, 
   3.85822193505228*^9, 3.858224474601733*^9, 3.8583151762170563`*^9, 
   3.858410234400074*^9, 3.8584867216817083`*^9, {3.8584867564085283`*^9, 
   3.85848677893993*^9}, 3.858487018361664*^9, 3.858489261504648*^9, 
   3.858489612556981*^9, 3.858489928550523*^9, {3.8584901506596413`*^9, 
   3.858490177669786*^9}, {3.858490221668696*^9, 3.858490234778878*^9}, 
   3.8584904132045937`*^9},
 CellLabel->
  "Out[80]//NumberForm=",ExpressionUUID->"e5c71923-3068-414b-81d3-\
431b1807e600"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["the edge case", "Subsection",
 CellChangeTimes->{{3.857789479828278*^9, 3.8577894861017933`*^9}, {
  3.8577897180990963`*^9, 3.8577897185067167`*^9}, {3.8577905762107058`*^9, 
  3.8577905769246817`*^9}},ExpressionUUID->"f638a861-d455-4a43-a281-\
9d1f8c3f64b4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"V", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"renormalize", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"f1", "[", "\[Sigma]", "]"}], "2"], 
        RowBox[{"f2", "[", "\[Sigma]", "]"}]}], "]"}], "/.", 
      "IntegralTableLogVariant"}], ")"}], "/.", "prettify"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"V", ",", "20"}], "]"}], ",", "15", ",", 
   RowBox[{"DigitBlock", "->", "3"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.857789654334888*^9, 3.8577896632688227`*^9}, {
   3.857789726279673*^9, 3.857789754599532*^9}, {3.857789836578786*^9, 
   3.857789873228031*^9}, {3.8577900398539143`*^9, 3.85779007921279*^9}, {
   3.857790109990964*^9, 3.857790133798366*^9}, {3.857790427751197*^9, 
   3.857790433643417*^9}, {3.8577906058450203`*^9, 3.857790642218624*^9}, {
   3.857790764258202*^9, 3.857790773703843*^9}, {3.8577908458227262`*^9, 
   3.857790893919277*^9}, {3.857791083634157*^9, 3.857791094247246*^9}, 
   3.857791204279502*^9, {3.85848678278428*^9, 3.858486784685425*^9}, {
   3.85849019605413*^9, 3.858490196347279*^9}, {3.8584902390975227`*^9, 
   3.858490245291293*^9}, {3.8584903154819117`*^9, 3.8584903218780823`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"7e23f4a1-f798-47cc-aed7-39b14dabdb33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["88", "15"]}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SqrtBox["2"]}], "3"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SqrtBox["3"]}], "5"], "+", 
  SqrtBox["5"], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SqrtBox["6"]}], "5"], "+", 
  RowBox[{"2", " ", "\[Pi]"}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox["4", "3"], "]"}]}], "-", 
  RowBox[{"16", " ", 
   RowBox[{"ArcTan", "[", 
    SqrtBox[
     FractionBox["2", "3"]], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    RowBox[{"Log", "[", "5", "]"}]}], "2"], "+", 
  RowBox[{
   FractionBox["20", "3"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["2"]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["3"]}], "]"}]}], "-", 
  RowBox[{"8", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["5"]}], "]"}]}], "-", 
  RowBox[{"Log", "[", 
   RowBox[{"2", "+", 
    SqrtBox["5"]}], "]"}], "-", 
  RowBox[{
   FractionBox["14", "3"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["6"]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["8", "3"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2", "+", 
     SqrtBox["6"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.857789670906837*^9, {3.857789734745726*^9, 3.857789756157455*^9}, {
   3.857789839504447*^9, 3.857789874929844*^9}, {3.8577900681421957`*^9, 
   3.857790080787903*^9}, {3.857790116173003*^9, 3.857790134494759*^9}, 
   3.8577904349536743`*^9, {3.8577906102042017`*^9, 3.857790642899929*^9}, 
   3.8577907756527357`*^9, {3.857790809570064*^9, 3.85779081747155*^9}, 
   3.8577908513112164`*^9, 3.857790894442648*^9, 3.857791205628503*^9, 
   3.8577914327175207`*^9, 3.85779153910527*^9, 3.857793393352848*^9, 
   3.8578021994249763`*^9, 3.858074027950095*^9, 3.8580755425394163`*^9, 
   3.8582219377266397`*^9, 3.858224474683112*^9, 3.858315178701433*^9, 
   3.858410234494095*^9, 3.858486721780231*^9, 3.858486785434931*^9, 
   3.858487018442687*^9, 3.8584892615902452`*^9, 3.858489612637686*^9, 
   3.858489928632045*^9, 3.858490197342772*^9, {3.858490242893117*^9, 
   3.85849024717868*^9}, {3.858490316339964*^9, 3.858490322715028*^9}, 
   3.858490413284412*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"20cf3c89-96fb-4013-95b5-00956a7134fe"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.708 495 126 862 502\"\>",
    ShowStringCharacters->False],
   0.70849512686250186110935793582302045002`20.,
   AutoDelete->True],
  NumberForm[#, 15, DigitBlock -> 3]& ]], "Output",
 CellChangeTimes->{
  3.857789670906837*^9, {3.857789734745726*^9, 3.857789756157455*^9}, {
   3.857789839504447*^9, 3.857789874929844*^9}, {3.8577900681421957`*^9, 
   3.857790080787903*^9}, {3.857790116173003*^9, 3.857790134494759*^9}, 
   3.8577904349536743`*^9, {3.8577906102042017`*^9, 3.857790642899929*^9}, 
   3.8577907756527357`*^9, {3.857790809570064*^9, 3.85779081747155*^9}, 
   3.8577908513112164`*^9, 3.857790894442648*^9, 3.857791205628503*^9, 
   3.8577914327175207`*^9, 3.85779153910527*^9, 3.857793393352848*^9, 
   3.8578021994249763`*^9, 3.858074027950095*^9, 3.8580755425394163`*^9, 
   3.8582219377266397`*^9, 3.858224474683112*^9, 3.858315178701433*^9, 
   3.858410234494095*^9, 3.858486721780231*^9, 3.858486785434931*^9, 
   3.858487018442687*^9, 3.8584892615902452`*^9, 3.858489612637686*^9, 
   3.858489928632045*^9, 3.858490197342772*^9, {3.858490242893117*^9, 
   3.85849024717868*^9}, {3.858490316339964*^9, 3.858490322715028*^9}, 
   3.858490413286357*^9},
 CellLabel->
  "Out[82]//NumberForm=",ExpressionUUID->"6891943f-ea93-4005-ac39-\
23d3f3ed8e57"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["the corner case", "Subsection",
 CellChangeTimes->{{3.857789479828278*^9, 3.8577894861017933`*^9}, {
  3.8577897180990963`*^9, 3.8577897185067167`*^9}, {3.8577905762107058`*^9, 
  3.8577905769246817`*^9}, {3.857790959055387*^9, 
  3.8577909598272953`*^9}},ExpressionUUID->"500ec799-f57f-487d-b53a-\
7bc8e4748318"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"V", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"renormalize", "[", 
       SuperscriptBox[
        RowBox[{"f1", "[", "\[Sigma]", "]"}], "3"], "]"}], "/.", 
      "IntegralTableLogVariant"}], ")"}], "/.", "prettify"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"V", ",", "20"}], "]"}], ",", "15", ",", 
   RowBox[{"DigitBlock", "->", "3"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.857790984138932*^9, 3.857790985443791*^9}, 
   3.857791210440914*^9, {3.858486788639022*^9, 3.858486790804934*^9}, {
   3.858490262793376*^9, 3.858490263108482*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"d5f07e91-98d0-4026-997e-b4c3e3c67a08"],

Cell[BoxData[
 RowBox[{
  FractionBox["66", "5"], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SqrtBox["2"]}], "5"], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SqrtBox["3"]}], "5"], "-", 
  SqrtBox["5"], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SqrtBox["6"]}], "5"], "-", 
  RowBox[{"2", " ", "\[Pi]"}], "-", 
  RowBox[{"12", " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox["4", "3"], "]"}]}], "+", 
  RowBox[{"24", " ", 
   RowBox[{"ArcTan", "[", 
    SqrtBox[
     FractionBox["2", "3"]], "]"}]}], "-", 
  RowBox[{"24", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"Log", "[", "5", "]"}]}], "-", 
  RowBox[{"9", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["2"]}], "]"}]}], "+", 
  RowBox[{"12", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["3"]}], "]"}]}], "+", 
  RowBox[{"8", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["5"]}], "]"}]}], "+", 
  RowBox[{"Log", "[", 
   RowBox[{"2", "+", 
    SqrtBox["5"]}], "]"}], "+", 
  RowBox[{"7", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["6"]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2", "+", 
     SqrtBox["6"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.857790986281259*^9, 3.8577912117700663`*^9, 
  3.857791434639406*^9, 3.857791541424239*^9, 3.85779339565174*^9, 
  3.857802199531433*^9, 3.85807402978336*^9, 3.8580755441878767`*^9, 
  3.8582219397451763`*^9, 3.858224474769527*^9, 3.858315180779256*^9, 
  3.85841023460925*^9, 3.858486721898859*^9, 3.858486791567382*^9, 
  3.858487018535809*^9, 3.858489261677053*^9, 3.858489612728698*^9, 
  3.858489928716641*^9, 3.8584902637796307`*^9, 3.8584904133681173`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"a3d0f6bf-b718-4d07-b637-83493c754afc"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.578 797 001 778 540\"\>",
    ShowStringCharacters->False],
   0.57879700177854020189374455973578393381`20.,
   AutoDelete->True],
  NumberForm[#, 15, DigitBlock -> 3]& ]], "Output",
 CellChangeTimes->{3.857790986281259*^9, 3.8577912117700663`*^9, 
  3.857791434639406*^9, 3.857791541424239*^9, 3.85779339565174*^9, 
  3.857802199531433*^9, 3.85807402978336*^9, 3.8580755441878767`*^9, 
  3.8582219397451763`*^9, 3.858224474769527*^9, 3.858315180779256*^9, 
  3.85841023460925*^9, 3.858486721898859*^9, 3.858486791567382*^9, 
  3.858487018535809*^9, 3.858489261677053*^9, 3.858489612728698*^9, 
  3.858489928716641*^9, 3.8584902637796307`*^9, 3.858490413370117*^9},
 CellLabel->
  "Out[84]//NumberForm=",ExpressionUUID->"9ce1134f-768e-4a6b-82a0-\
34386f174f0a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["the identical case", "Subsection",
 CellChangeTimes->{{3.857789479828278*^9, 3.8577894861017933`*^9}, {
  3.8577897180990963`*^9, 3.8577897185067167`*^9}, {3.8577905762107058`*^9, 
  3.8577905769246817`*^9}, {3.857790959055387*^9, 3.8577909598272953`*^9}, {
  3.85779125874022*^9, 
  3.857791261317305*^9}},ExpressionUUID->"27c2a999-2beb-4b44-8bc6-\
7cf4dd67c81d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"V", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"renormalize", "[", 
       SuperscriptBox[
        RowBox[{"f2", "[", "\[Sigma]", "]"}], "3"], "]"}], "/.", 
      "IntegralTableLogVariant"}], ")"}], "/.", "prettify"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"V", ",", "20"}], "]"}], ",", "15", ",", 
   RowBox[{"DigitBlock", "->", "3"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.857791268859748*^9, 3.857791270692173*^9}, {
  3.858486794792273*^9, 3.858486796671742*^9}, {3.858490280083959*^9, 
  3.858490280399893*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"c3196f54-5262-4e4d-a7f7-f9912983dc3c"],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "5"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["2"]}], "5"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SqrtBox["3"]}], "5"], "-", 
  FractionBox[
   RowBox[{"2", " ", "\[Pi]"}], "3"], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["2"]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["3"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8577912715055847`*^9, 3.8577914366493998`*^9, 
  3.8577915435967484`*^9, 3.857793397617244*^9, 3.857802199554784*^9, 
  3.8580740320084867`*^9, 3.858075546002002*^9, 3.8582219419474897`*^9, 
  3.858224474794734*^9, 3.858315182641282*^9, 3.858410234646431*^9, 
  3.8584867219476013`*^9, 3.8584867973567257`*^9, 3.858487018559699*^9, 
  3.858489261700142*^9, 3.858489612752184*^9, 3.8584899287422533`*^9, 
  3.858490280915268*^9, 3.858490413393943*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"17fc8e50-7661-4216-9b7a-250e18d4dcd6"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"1.882 312 644 389 66\"\>",
    ShowStringCharacters->False],
   1.88231264438966016010560083886836758785`20.,
   AutoDelete->True],
  NumberForm[#, 15, DigitBlock -> 3]& ]], "Output",
 CellChangeTimes->{3.8577912715055847`*^9, 3.8577914366493998`*^9, 
  3.8577915435967484`*^9, 3.857793397617244*^9, 3.857802199554784*^9, 
  3.8580740320084867`*^9, 3.858075546002002*^9, 3.8582219419474897`*^9, 
  3.858224474794734*^9, 3.858315182641282*^9, 3.858410234646431*^9, 
  3.8584867219476013`*^9, 3.8584867973567257`*^9, 3.858487018559699*^9, 
  3.858489261700142*^9, 3.858489612752184*^9, 3.8584899287422533`*^9, 
  3.858490280915268*^9, 3.858490413395831*^9},
 CellLabel->
  "Out[86]//NumberForm=",ExpressionUUID->"106dd2a4-b545-43f6-97bb-\
1798a56468fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "/", "2"}], "==", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "5"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["2"], "-", 
        RowBox[{"2", 
         SqrtBox["3"]}]}], ")"}]}], "+", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox["3"]}], ")"}]}], "]"}], "-", 
     FractionBox["\[Pi]", "3"]}], ")"}]}], "//", "FullSimplify", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Waldvogel", " ", "1976"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8580740545882998`*^9, 3.8580740643233747`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"a3c7b755-5c1d-4aaa-97f0-f14e6d6b120a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.858074066281062*^9, 3.858075547873369*^9, 
  3.858221943987225*^9, 3.858224474924892*^9, 3.858410235451158*^9, 
  3.858486722953065*^9, 3.858486800711566*^9, 3.858487018708207*^9, 
  3.858489261826235*^9, 3.858489612875972*^9, 3.858489928867757*^9, 
  3.858490413527383*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"ae28613c-00b0-45ba-ba55-e3c6905e7d97"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Bonus Track 2: reproduction of the table in Batle et al. 2017\
\>", "Section",
 CellChangeTimes->{{3.857789439323078*^9, 3.857789470275951*^9}, {
   3.8581515630969477`*^9, 3.8581515642190027`*^9}, {3.858221955805641*^9, 
   3.85822195595821*^9}, 
   3.858222053855942*^9},ExpressionUUID->"2df214f4-6128-4d5c-b83f-\
8b05f6df11fe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"f", "[", 
    RowBox[{"0", ",", "0", ",", "x", ",", "y"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "\[Sigma]_", "]"}], "=", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "=", "0"}], ",", 
        RowBox[{"b", "=", "1"}], ",", 
        RowBox[{"a\.b4", "=", "0"}], ",", 
        RowBox[{"b\.b4", "=", "1"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"b", ",", "b\.b4"}], "]"}], "-", 
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "b\.b4"}], "]"}], "-", 
       RowBox[{"f", "[", 
        RowBox[{"b", ",", "a\.b4"}], "]"}], "+", 
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "a\.b4"}], "]"}]}]}], "]"}], "//", "Expand"}]}], 
  ";", 
  RowBox[{"NumberForm", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", ",", 
         RowBox[{
          FractionBox["1", 
           SqrtBox["\[Pi]"]], 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"f", "[", "\[Sigma]", "]"}], "d"], "/.", 
             RowBox[{
              RowBox[{"Erff", "[", "w_", "]"}], "->", 
              RowBox[{
               FractionBox[
                SqrtBox["\[Pi]"], "2"], 
               RowBox[{"Erf", "[", "w", "]"}]}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Sigma]", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "->", "30"}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "2", ",", "28"}], "}"}]}], "]"}], "//", 
     "TableForm"}], ",", "7", ",", 
    RowBox[{"DigitBlock", "->", "5"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8574751197956*^9, 3.857475159007913*^9}, {
   3.8574752386509867`*^9, 3.857475243165428*^9}, {3.857733385778042*^9, 
   3.857733419475048*^9}, {3.857733467430129*^9, 3.857733479911438*^9}, 
   3.858222018865862*^9, {3.858224017260222*^9, 3.858224039527274*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"8a5ca86b-a81e-4611-8833-54912b98adf7"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      InterpretationBox[
       StyleBox["\<\"2\"\>",
        ShowStringCharacters->False],
       2,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"1.48660 5\"\>",
        ShowStringCharacters->False],
       1.4866047991236893512640928338200227166037707998028785128897`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"3\"\>",
        ShowStringCharacters->False],
       3,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.94115 63\"\>",
        ShowStringCharacters->False],
       0.9411563221948300800528004194341452120154485218704132700948`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"4\"\>",
        ShowStringCharacters->False],
       4,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.74071 63\"\>",
        ShowStringCharacters->False],
       0.7407163182605323748743845703637906410974131488555107734845`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"5\"\>",
        ShowStringCharacters->False],
       5,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.63084 19\"\>",
        ShowStringCharacters->False],
       0.6308419480647285676049195870536424165323932832960278069683`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"6\"\>",
        ShowStringCharacters->False],
       6,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.55920 23\"\>",
        ShowStringCharacters->False],
       0.5592023342893767093770962706609496335918544882858881523715`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"7\"\>",
        ShowStringCharacters->False],
       7,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.50775 29\"\>",
        ShowStringCharacters->False],
       0.507752879197092407217061293899295866229711186179742107497`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"8\"\>",
        ShowStringCharacters->False],
       8,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.46846 92\"\>",
        ShowStringCharacters->False],
       0.4684692383985390074906906895494712065779796881289619242441`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"9\"\>",
        ShowStringCharacters->False],
       9,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.43718 33\"\>",
        ShowStringCharacters->False],
       0.4371832974502088307450739520976649595399860571053702798396`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"10\"\>",
        ShowStringCharacters->False],
       10,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.41148 94\"\>",
        ShowStringCharacters->False],
       0.411489386609992557877955099683243400467464772868128698109`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"11\"\>",
        ShowStringCharacters->False],
       11,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.38988 90\"\>",
        ShowStringCharacters->False],
       0.3898890230793072557559598655658293517497518337043331473586`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"12\"\>",
        ShowStringCharacters->False],
       12,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.37139 33\"\>",
        ShowStringCharacters->False],
       0.3713933451389332534970917957945124922667431079702557506962`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"13\"\>",
        ShowStringCharacters->False],
       13,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.35531 96\"\>",
        ShowStringCharacters->False],
       0.3553196365129734471807364548542361949401052538052440932711`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"14\"\>",
        ShowStringCharacters->False],
       14,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.34117 91\"\>",
        ShowStringCharacters->False],
       0.3411791203589894490393428035873220597586177553188535934901`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"15\"\>",
        ShowStringCharacters->False],
       15,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.32861 13\"\>",
        ShowStringCharacters->False],
       0.3286112840428828794183046991756902001624302827950282049933`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"16\"\>",
        ShowStringCharacters->False],
       16,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.31734 35\"\>",
        ShowStringCharacters->False],
       0.3173435197707361102425186066924156160663901780564505424183`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"17\"\>",
        ShowStringCharacters->False],
       17,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.30716 53\"\>",
        ShowStringCharacters->False],
       0.3071652957014793711187730138987639888588092800157203699923`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"18\"\>",
        ShowStringCharacters->False],
       18,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.29791 10\"\>",
        ShowStringCharacters->False],
       0.2979110493099162758784599688979025705787417231418989427885`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"19\"\>",
        ShowStringCharacters->False],
       19,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.28944 85\"\>",
        ShowStringCharacters->False],
       0.2894485197251700020132199504516195935019869231806111778646`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"20\"\>",
        ShowStringCharacters->False],
       20,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.28167 06\"\>",
        ShowStringCharacters->False],
       0.2816705846528742173537372666920951476088278049830075971154`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"21\"\>",
        ShowStringCharacters->False],
       21,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.27448 94\"\>",
        ShowStringCharacters->False],
       0.2744894207243348663897590904692527717819506310489436343943`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"22\"\>",
        ShowStringCharacters->False],
       22,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.26783 22\"\>",
        ShowStringCharacters->False],
       0.2678322431951857681464464718831766225356799065408820119467`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"23\"\>",
        ShowStringCharacters->False],
       23,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.26163 81\"\>",
        ShowStringCharacters->False],
       0.2616381432081579924600407315023255200583327579017379484478`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"24\"\>",
        ShowStringCharacters->False],
       24,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.25585 57\"\>",
        ShowStringCharacters->False],
       0.2558557029761111513105969657674757265326037175177470003291`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"25\"\>",
        ShowStringCharacters->False],
       25,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.25044 12\"\>",
        ShowStringCharacters->False],
       0.250441172152360295765928893813671583335837394277826779005`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"26\"\>",
        ShowStringCharacters->False],
       26,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.24535 71\"\>",
        ShowStringCharacters->False],
       0.2453570555335948899566111037619752936939070038761602068639`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"27\"\>",
        ShowStringCharacters->False],
       27,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.24057 10\"\>",
        ShowStringCharacters->False],
       0.2405710066366618422275437639226944122431241816082557208333`30.,
       AutoDelete->True]},
     {
      InterpretationBox[
       StyleBox["\<\"28\"\>",
        ShowStringCharacters->False],
       28,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"0.23605 50\"\>",
        ShowStringCharacters->False],
       0.2360549517347123586081752026239713867054575649329135429409`30.,
       AutoDelete->True]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  NumberForm[#, 7, DigitBlock -> 5]& ]], "Output",
 CellChangeTimes->{{3.857733396572027*^9, 3.8577334218195877`*^9}, {
   3.8577334696749763`*^9, 3.857733482224757*^9}, 3.85773356947478*^9, 
   3.858074478547455*^9, 3.858222023967901*^9, 3.858224042079652*^9, 
   3.858224476501976*^9, 3.8583151884892893`*^9, 3.858410236912331*^9, 
   3.8584867246579943`*^9, 3.8584870203524714`*^9, 3.858489263296372*^9, 
   3.858489614342572*^9, 3.858489930337359*^9, 3.858490415024537*^9},
 CellLabel->
  "Out[89]//NumberForm=",ExpressionUUID->"e787cdb7-005e-475a-a218-\
69cc2b705814"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Bonus Track 3: potential between two unit cubes with center at distance ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],ExpressionUUID->
  "ff845bbd-cc11-46e3-9a51-16c47e505714"],
 " along the first axis; cf. Trott 2012"
}], "Section",
 CellChangeTimes->{{3.857789439323078*^9, 3.857789470275951*^9}, {
  3.8581515630969477`*^9, 3.8581515642190027`*^9}, {3.858221955805641*^9, 
  3.85822195595821*^9}, {3.858222053855942*^9, 3.858222106154359*^9}, {
  3.858222152237351*^9, 3.858222156666917*^9}, {3.858223982626771*^9, 
  3.858223986823969*^9}},ExpressionUUID->"e928d351-ccba-457d-aed8-\
d4617d254481"],

Cell[TextData[{
 "Trefethen\[CloseCurlyQuote]s two-cubes problem is at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"r", "=", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0b5553dc-fe01-463c-9c1b-0921d012310c"]
}], "Text",
 CellChangeTimes->{{3.8584905501462927`*^9, 
  3.858490570081251*^9}},ExpressionUUID->"af4f22b6-7a6f-48fe-af1b-\
6b81400510d1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"f", "[", 
    RowBox[{"0", ",", "0", ",", "x", ",", "y"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"r_", ",", "\[Sigma]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "=", "r"}], ",", 
        RowBox[{"b", "=", 
         RowBox[{"1", "+", "r"}]}], ",", 
        RowBox[{"a\.b4", "=", "0"}], ",", 
        RowBox[{"b\.b4", "=", "1"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"b", ",", "b\.b4"}], "]"}], "-", 
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "b\.b4"}], "]"}], "-", 
       RowBox[{"f", "[", 
        RowBox[{"b", ",", "a\.b4"}], "]"}], "+", 
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "a\.b4"}], "]"}]}]}], "]"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"r_", ",", "\[Sigma]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"r", ",", "\[Sigma]"}], "]"}], 
     SuperscriptBox[
      RowBox[{"h", "[", 
       RowBox[{"0", ",", "\[Sigma]"}], "]"}], "2"]}], "/.", 
    RowBox[{
     RowBox[{"Erff", "[", "w_", "]"}], "->", 
     RowBox[{
      FractionBox[
       SqrtBox["\[Pi]"], "2"], 
      RowBox[{"Erf", "[", "w", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g1", "[", 
    RowBox[{"r_", ",", "\[Sigma]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"renormalize", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"r", ",", "\[Sigma]"}], "]"}], ",", "r"}], "]"}], "]"}], "//",
     "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g2", "[", 
    RowBox[{"r_", ",", "\[Sigma]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"renormalize", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"r", ",", "\[Sigma]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "2"}], "}"}]}], "]"}], "]"}], "//", "Expand"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8582221324442*^9, 3.8582221355775557`*^9}, {
  3.858222285848735*^9, 3.858222299337384*^9}, {3.858222350579977*^9, 
  3.858222351576839*^9}, {3.858222885232527*^9, 3.858222944503449*^9}, {
  3.858223113326252*^9, 3.858223143620648*^9}, {3.858224056047727*^9, 
  3.8582241221147423`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"c7b78bae-2831-40f2-9b8d-0ee9afcf13f7"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "V", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "[", 
   RowBox[{"r_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{
   FractionBox["2", 
    SqrtBox["\[Pi]"]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"r", ",", "\[Sigma]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", "0", ",", "\[Infinity]"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V", "'"}], "[", 
    RowBox[{"r_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{
    FractionBox["2", 
     SqrtBox["\[Pi]"]], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"g1", "[", 
       RowBox[{"r", ",", "\[Sigma]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}],
   " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"force", " ", "F"}], " ", "=", " ", 
    RowBox[{"-", 
     RowBox[{"V", "'"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "''"}], "[", 
   RowBox[{"r_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{
   FractionBox["2", 
    SqrtBox["\[Pi]"]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"g2", "[", 
      RowBox[{"r", ",", "\[Sigma]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", "0", ",", "\[Infinity]"}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.858222181216958*^9, 3.858222347296678*^9}, {
  3.858222381571117*^9, 3.858222381924655*^9}, {3.858222584338479*^9, 
  3.858222595181916*^9}, {3.85822295161016*^9, 3.858222964427183*^9}, {
  3.858223646154146*^9, 3.8582236505623217`*^9}, {3.858224203590835*^9, 
  3.858224218438836*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"420a3db2-129d-4910-87b1-4d6a665b83eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", 
     RowBox[{
      RowBox[{"V", "'"}], "[", "r", "]"}], ",", 
     RowBox[{
      RowBox[{"V", "''"}], "[", "r", "]"}], ",", 
     RowBox[{"r", " ", 
      RowBox[{"V", "[", "r", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "4"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", "\"\<Expressions\>\""}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.858222235389166*^9, 3.8582222365969954`*^9}, {
   3.8582223878305197`*^9, 3.858222418074541*^9}, {3.858222465173164*^9, 
   3.858222486841117*^9}, {3.858222556673725*^9, 3.858222571325783*^9}, 
   3.858222613510852*^9, {3.858222643622033*^9, 3.858222647320524*^9}, {
   3.8582227437750072`*^9, 3.8582227467539454`*^9}, {3.858222970015348*^9, 
   3.858222972315667*^9}, {3.858223206004677*^9, 3.85822320706209*^9}, {
   3.85822355451888*^9, 3.858223554888563*^9}, {3.858223588750409*^9, 
   3.858223593499415*^9}, {3.858223674661134*^9, 3.858223680342229*^9}, {
   3.858223738389484*^9, 3.858223739354341*^9}, {3.858223836581977*^9, 
   3.8582238368693943`*^9}, {3.85822391061724*^9, 3.8582239174351*^9}, {
   3.858224278625389*^9, 3.858224282470381*^9}, 3.85822434158353*^9, 
   3.858224379141211*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"65fe4ff2-1912-4622-9c87-26da1a00b22e"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Gk0lf0aBnBT2RGPrZEMKRRJnZBSXP+iFHkrQwpRaaIi0uRN2bIrkijJ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          "]]}, 
        Annotation[#, "Charting`Private`Tag$17497#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV13k4VdsbB3BTciWHUiGSkIiUMhbvjqSrFFEqcSVDkahU55YSJQ1U4hqT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          "]]}, Annotation[#, "Charting`Private`Tag$17497#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVlGk81IkDxhspZ6bYHUepdJejkihqnx9FEhWli+jUpk3IZinb0iiRhqJ0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          "]]}, 
        Annotation[#, "Charting`Private`Tag$17497#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1nc41V8YAPB7pQi5VhmpCGniJyOS90vKyE5GSiUtkpmSSoMyo5KoyApR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          "]]}, 
        Annotation[#, "Charting`Private`Tag$17497#4"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {Automatic, Automatic}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], None}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {Automatic, Automatic}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 4}, {-1.975902499910192, 1.8823126443907399`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       RowBox[{"V", "(", 
         TagBox["r", HoldForm], ")"}], 
       RowBox[{
         SuperscriptBox["V", "\[Prime]", MultilineFunction -> None], "(", 
         TagBox["r", HoldForm], ")"}], 
       RowBox[{
         SuperscriptBox["V", "\[Prime]\[Prime]", MultilineFunction -> None], 
         "(", 
         TagBox["r", HoldForm], ")"}], 
       RowBox[{
         TagBox["r", HoldForm], " ", 
         RowBox[{"V", "(", 
           TagBox["r", HoldForm], ")"}]}]}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               TagBox[#, HoldForm], ",", 
               TagBox[#2, HoldForm], ",", 
               TagBox[#3, HoldForm], ",", 
               TagBox[#4, HoldForm]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.8582222377534018`*^9, 3.858222249654612*^9}, {
   3.858222309235486*^9, 3.858222320497055*^9}, {3.858222384802126*^9, 
   3.858222420737702*^9}, {3.85822246586007*^9, 3.858222487448881*^9}, {
   3.858222589946*^9, 3.858222618804242*^9}, 3.85822271037015*^9, 
   3.858222871218171*^9, 3.858223054026742*^9, 3.858223175448921*^9, 
   3.858223620146441*^9, {3.858223697954303*^9, 3.858223722313899*^9}, 
   3.8582237653244247`*^9, 3.858223864289784*^9, 3.858223943003525*^9, 
   3.858224171642549*^9, 3.858224259108387*^9, 3.8582243054729424`*^9, 
   3.858224363344401*^9, 3.858224407041891*^9, 3.858224503577961*^9, 
   3.85831522594166*^9, 3.858410263967926*^9, 3.858486751913879*^9, 
   3.85848704610596*^9, 3.858489288129586*^9, 3.8584896391860733`*^9, 
   3.858489954891938*^9, 3.858490440773505*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"cb2d7dd9-9ae6-4ee9-ac1b-c9db8ddb2d58"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->{"RulerBar", "EditBar"},
WindowSize->{1184, 1093},
WindowMargins->{{210, Automatic}, {33, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"13.0 for Mac OS X x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"169ce7bd-5a4d-4219-9a57-cde2ad784a8d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 171, 3, 153, "Title",ExpressionUUID->"26506776-ab0a-402e-9345-f2b68f88473b"],
Cell[754, 27, 868, 22, 163, "Text",ExpressionUUID->"19ba25c5-3a4f-4f37-94f3-f8a5abba550e"],
Cell[CellGroupData[{
Cell[1647, 53, 159, 3, 105, "Section",ExpressionUUID->"b6c24cee-0065-40f7-b763-53b3f88f40a7"],
Cell[CellGroupData[{
Cell[1831, 60, 186, 3, 84, "Subsection",ExpressionUUID->"e34a1c61-123a-4a60-b3d9-cbf9ebc14f7f"],
Cell[2020, 65, 1844, 53, 181, "Input",ExpressionUUID->"a81b87f8-26e6-4625-934e-aedb72730ce8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3901, 123, 157, 3, 84, "Subsection",ExpressionUUID->"466046cc-74e3-4f0b-84c1-e298eae6a0d1"],
Cell[4061, 128, 2075, 69, 273, "Input",ExpressionUUID->"5ceedc6f-7b53-4543-a7c2-e56c175e31a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6173, 202, 161, 3, 84, "Subsection",ExpressionUUID->"a5623f83-ce46-4823-83d7-286eca4efeff"],
Cell[6337, 207, 4455, 136, 507, "Input",ExpressionUUID->"b94d66cd-1b23-43de-ab59-09ad20f4f785"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10829, 348, 154, 3, 84, "Subsection",ExpressionUUID->"1dcf7c78-7834-4ffe-95e0-0a084e393bbe"],
Cell[10986, 353, 1548, 39, 120, "Input",ExpressionUUID->"f9545182-09db-44c1-bb75-0a2672a3c347"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12571, 397, 155, 3, 84, "Subsection",ExpressionUUID->"09d06394-b932-4cc9-806d-0680221730df"],
Cell[12729, 402, 2274, 63, 318, "Input",ExpressionUUID->"c22f4f10-2582-4740-a9d4-0518b2726e25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15040, 470, 161, 3, 84, "Subsection",ExpressionUUID->"5244fdff-7270-4a35-b700-56849575c024"],
Cell[15204, 475, 4663, 142, 542, "Input",ExpressionUUID->"a88c5274-7749-47a2-9bbf-95f1967e6c47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19904, 622, 157, 3, 84, "Subsection",ExpressionUUID->"d7801342-0f46-438d-ab81-6ab49a868db4"],
Cell[20064, 627, 774, 21, 47, "Input",ExpressionUUID->"258d1793-0654-41ee-b54e-bbff9ea2fae0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20887, 654, 156, 3, 105, "Section",ExpressionUUID->"862e95bf-1d15-4c93-811d-86c74dbd3bb0"],
Cell[CellGroupData[{
Cell[21068, 661, 1190, 33, 112, "Input",ExpressionUUID->"37d7312d-93cc-44d0-a087-6dd9c287499f"],
Cell[22261, 696, 3476, 99, 146, "Output",ExpressionUUID->"b1a06988-3961-4b24-afa5-0c2731ac92bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25774, 800, 868, 24, 47, "Input",ExpressionUUID->"bac3aae4-41b9-4099-82fd-0ea4db5a2053"],
Cell[26645, 826, 1412, 31, 85, "Output",ExpressionUUID->"d5b630fe-3d4a-468d-80e3-35936fade4e9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28106, 863, 179, 3, 105, "Section",ExpressionUUID->"ec81f5b8-ba2a-4894-b158-e0f40835ed5a"],
Cell[CellGroupData[{
Cell[28310, 870, 792, 14, 51, "Input",ExpressionUUID->"85c7b64b-3870-46ee-a0c2-ea1b447004e6"],
Cell[29105, 886, 2538, 58, 82, "Output",ExpressionUUID->"8b0d6e37-b3c8-49e5-bf8f-06a442160125"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31680, 949, 386, 9, 47, "Input",ExpressionUUID->"6d8c03ce-df87-44c0-8e4f-c21fd971c561"],
Cell[32069, 960, 1228, 31, 86, "Output",ExpressionUUID->"7ffe3ede-3a4a-48bf-85df-e5e0c023fee9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33346, 997, 205, 4, 105, "Section",ExpressionUUID->"7d89fa54-2fa3-4a01-8bd3-315e2c106cf9"],
Cell[CellGroupData[{
Cell[33576, 1005, 1365, 35, 144, "Input",ExpressionUUID->"81db1031-f86d-4160-8346-12eb2e537aa9"],
Cell[34944, 1042, 940, 17, 74, "Output",ExpressionUUID->"22969645-4704-42a1-91c8-b99df1207181"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35921, 1064, 1337, 35, 112, "Input",ExpressionUUID->"4df13a90-ae21-4793-aa0a-a3d6ab59e02e"],
Cell[37261, 1101, 1155, 23, 85, "Output",ExpressionUUID->"df6ecaa8-cb0e-4daf-aeaa-7401f1a52879"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38453, 1129, 732, 14, 51, "Input",ExpressionUUID->"4794a8f2-632a-4325-9c61-1eb2e68de821"],
Cell[39188, 1145, 4000, 115, 216, "Output",ExpressionUUID->"29be4939-8ffe-4283-97e3-0e1990503b3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43225, 1265, 955, 21, 47, "Input",ExpressionUUID->"46b3c325-c077-4e90-918d-487ea40c6a92"],
Cell[44183, 1288, 2647, 78, 210, "Output",ExpressionUUID->"119b1816-d11f-41a9-8ff8-9a4cd7ad2287"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46867, 1371, 349, 5, 71, "Subsubsection",ExpressionUUID->"77cdbd87-a388-4f13-b680-007ca1d71182"],
Cell[CellGroupData[{
Cell[47241, 1380, 2090, 64, 237, "Input",ExpressionUUID->"c57a93f3-b805-46cf-82d7-15b1fd41e145"],
Cell[49334, 1446, 1812, 52, 128, "Output",ExpressionUUID->"d7396563-27f1-4ca9-a789-e0f272ca08cb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51207, 1505, 205, 4, 105, "Section",ExpressionUUID->"d6d080c0-c282-4f1a-ae7d-9cd442903cdb"],
Cell[CellGroupData[{
Cell[51437, 1513, 1824, 41, 112, "Input",ExpressionUUID->"83955657-3e83-4601-88e3-52ca8673a4a8"],
Cell[53264, 1556, 1410, 34, 85, "Output",ExpressionUUID->"898eacca-25ea-4730-aec2-73a3153f158a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54711, 1595, 1200, 31, 170, "Input",ExpressionUUID->"ecb34993-c4a8-4d0d-a199-8c6699317e1e"],
Cell[55914, 1628, 997, 20, 53, "Output",ExpressionUUID->"f02726d2-dd82-4661-a3bd-49e28192261f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56960, 1654, 154, 3, 105, "Section",ExpressionUUID->"85ab811e-72d7-40fc-bbe3-2b1fcb1e4066"],
Cell[CellGroupData[{
Cell[57139, 1661, 1344, 37, 144, "Input",ExpressionUUID->"3362b7c3-df28-4326-9368-d2519dfc8ffd"],
Cell[58486, 1700, 1658, 41, 82, "Output",ExpressionUUID->"70bc3e8b-19d9-498c-b454-21b249fae5d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60181, 1746, 1326, 36, 114, "Input",ExpressionUUID->"91da70cb-7f86-488b-8099-81e8261c8c77"],
Cell[61510, 1784, 1095, 20, 73, "Output",ExpressionUUID->"cd5f7d1b-7719-4b1c-860d-7cfdd4f6a39e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62654, 1810, 179, 3, 105, "Section",ExpressionUUID->"8a4c5f78-c8ee-4a3e-80e8-5f73d390e9ec"],
Cell[CellGroupData[{
Cell[62858, 1817, 1482, 37, 112, "Input",ExpressionUUID->"cb978048-399c-4380-a381-b01d11e95788"],
Cell[64343, 1856, 1175, 27, 85, "Output",ExpressionUUID->"cfb15549-4969-4441-a542-5d92aa3b9d2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65555, 1888, 868, 15, 51, "Input",ExpressionUUID->"bf81bb5a-0c9b-44b9-aa65-7b615e80af3f"],
Cell[66426, 1905, 1236, 28, 82, "Output",ExpressionUUID->"81201ad4-74e2-47d7-8d2e-faa933336c4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67699, 1938, 876, 16, 47, "Input",ExpressionUUID->"e233d4a0-ccf5-4f5a-b12c-2a694e273437"],
Cell[68578, 1956, 1145, 23, 80, "Output",ExpressionUUID->"1cf52e7f-bc2b-4c33-a249-108bb2c28add"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69772, 1985, 231, 4, 105, "Section",ExpressionUUID->"508eb290-e808-4ccb-a8fc-7cfb704d0347"],
Cell[CellGroupData[{
Cell[70028, 1993, 1016, 30, 112, "Input",ExpressionUUID->"db5853d5-b478-4de9-988b-ef6528b8f2c6"],
Cell[71047, 2025, 1107, 23, 85, "Output",ExpressionUUID->"0381236e-b80b-45e6-9b83-04949fcfdb44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72191, 2053, 203, 4, 51, "Input",ExpressionUUID->"4a2d9bf6-706b-4834-87ba-afd05e813069"],
Cell[72397, 2059, 2739, 79, 149, "Output",ExpressionUUID->"caa31214-03e0-4455-b6ed-ec904164fb06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75173, 2143, 1285, 33, 112, "Input",ExpressionUUID->"66e7d302-e5e6-4cca-b02c-3045b254f02c"],
Cell[76461, 2178, 1710, 46, 143, "Output",ExpressionUUID->"d2a744c5-9082-4b80-9ab5-015fcfda92c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78208, 2229, 960, 26, 126, "Input",ExpressionUUID->"83b31465-1337-4445-805d-89eb4044aad8"],
Cell[79171, 2257, 944, 19, 53, "Output",ExpressionUUID->"0000e195-f416-44aa-9c04-7c489f1f863d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80152, 2281, 1140, 32, 190, "Input",ExpressionUUID->"4866ffb1-949c-4b93-bc12-eec091bef4b7"],
Cell[81295, 2315, 990, 19, 53, "Output",ExpressionUUID->"9572bdb6-08f8-470b-9681-8b669893cf4d"],
Cell[82288, 2336, 975, 19, 53, "Output",ExpressionUUID->"11d36117-c8e5-4c0b-b727-806c91377281"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83300, 2360, 946, 26, 126, "Input",ExpressionUUID->"c75407b7-9e96-4257-9151-dbb7cec7e882"],
Cell[84249, 2388, 906, 18, 53, "Output",ExpressionUUID->"48314486-6ea7-4160-8523-5d9a8c7e1f1c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85204, 2412, 154, 3, 105, "Section",ExpressionUUID->"0c06e933-4d75-4048-a7ba-3c943439655f"],
Cell[CellGroupData[{
Cell[85383, 2419, 237, 4, 84, "Subsection",ExpressionUUID->"50004f30-1697-470b-87ad-128558f8e744"],
Cell[85623, 2425, 991, 29, 51, "Input",ExpressionUUID->"194c17da-cb38-4baf-8f8b-7c96ec250c37"],
Cell[CellGroupData[{
Cell[86639, 2458, 1180, 28, 80, "Input",ExpressionUUID->"5c48463b-ec6c-420a-9978-6a1b6ed12523"],
Cell[87822, 2488, 3417, 94, 221, "Output",ExpressionUUID->"aef1a1b3-7139-442e-8c55-47928abc5b4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91276, 2587, 1121, 23, 80, "Input",ExpressionUUID->"646554e9-a64d-44a4-8b14-f02b11ec2658"],
Cell[92400, 2612, 3714, 95, 230, "Output",ExpressionUUID->"0709e6e6-bccb-4ba7-a34d-8f75237c6087"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96163, 2713, 246, 3, 84, "Subsection",ExpressionUUID->"127e67f5-1d35-4e59-84a4-52b4002c6866"],
Cell[CellGroupData[{
Cell[96434, 2720, 1550, 36, 80, "Input",ExpressionUUID->"c6bc1ea4-99c2-4231-a21c-91922a5cd18b"],
Cell[97987, 2758, 1225, 32, 85, "Output",ExpressionUUID->"c3801e5f-85ee-4cce-96ef-7bc05a516aa7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99249, 2795, 1571, 33, 80, "Input",ExpressionUUID->"9f936f64-3561-4e98-8664-e5bcaf443ab3"],
Cell[100823, 2830, 4517, 124, 205, "Output",ExpressionUUID->"6a1165bc-4ed7-4b11-9844-3c83a0a40107"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105377, 2959, 1744, 33, 80, "Input",ExpressionUUID->"8fa746ab-bed2-4f14-b756-983eaa8d5464"],
Cell[107124, 2994, 3605, 101, 211, "Output",ExpressionUUID->"383a0703-29e8-4e1d-b2ce-6fbae4a71d72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110766, 3100, 2379, 49, 180, "Input",ExpressionUUID->"9d72a8da-30a0-46d9-ab95-7c8cb9968c6e"],
Cell[113148, 3151, 3473, 91, 230, "Output",ExpressionUUID->"cdf7869a-e3ce-4d7b-bdf5-48f2143d5794"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116658, 3247, 1967, 47, 94, "Input",ExpressionUUID->"3b415115-e791-47dd-a898-da4d152fc6fa"],
Cell[118628, 3296, 1409, 40, 126, "Output",ExpressionUUID->"7b37915d-b129-4b64-b44f-9663404a2762"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[120098, 3343, 206, 4, 105, "Section",ExpressionUUID->"a0c11640-9776-4084-bb65-31b318c3fe25"],
Cell[CellGroupData[{
Cell[120329, 3351, 425, 12, 61, "Input",ExpressionUUID->"cf3b7e55-2228-431b-87c7-55002d56f557"],
Cell[120757, 3365, 534, 11, 81, "Output",ExpressionUUID->"92e28442-bfc8-4527-90b6-ca9db603e293"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121328, 3381, 654, 19, 85, "Input",ExpressionUUID->"ab200c5e-44df-4439-960f-979b442a7474"],
Cell[121985, 3402, 646, 15, 84, "Output",ExpressionUUID->"9be0d54c-83fa-4a37-b9e6-92e27fafcdc1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122668, 3422, 361, 6, 71, "Subsubsection",ExpressionUUID->"9aaf988a-a8ea-423e-9e56-943089fa13ea"],
Cell[CellGroupData[{
Cell[123054, 3432, 804, 21, 61, "Input",ExpressionUUID->"0f4198cb-5446-42ee-847c-39b4b5bd1d15"],
Cell[123861, 3455, 485, 7, 53, "Output",ExpressionUUID->"0d23d5a3-f871-401b-b0ff-5f2ec115e71a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124383, 3467, 864, 25, 85, "Input",ExpressionUUID->"20b45f5d-85da-4f99-90af-acfaebf734d0"],
Cell[125250, 3494, 414, 6, 53, "Output",ExpressionUUID->"9736343d-6adc-4369-9428-ba46de928d80"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[125725, 3507, 336, 5, 105, "Section",ExpressionUUID->"c9d8bf89-ddc6-459d-a8a3-3e88caf065d6"],
Cell[126064, 3514, 1743, 55, 178, "Input",ExpressionUUID->"73030d7f-7552-4975-b0bc-820311ab7d3e"],
Cell[127810, 3571, 1697, 52, 176, "Input",ExpressionUUID->"6225a6cd-e637-40e2-ba8d-3696d0bd11c7"],
Cell[CellGroupData[{
Cell[129532, 3627, 216, 4, 84, "Subsection",ExpressionUUID->"8fec56b0-fde2-461e-9485-a5cf85a1e43d"],
Cell[CellGroupData[{
Cell[129773, 3635, 1129, 25, 84, "Input",ExpressionUUID->"0780e194-fbff-44fe-8fb9-1b4b4c2d8ae6"],
Cell[130905, 3662, 2259, 66, 141, "Output",ExpressionUUID->"3c46ad54-60ba-4505-8e17-593bcd29480a"],
Cell[133167, 3730, 1181, 23, 53, "Output",ExpressionUUID->"e5c71923-3068-414b-81d3-431b1807e600"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[134397, 3759, 266, 4, 84, "Subsection",ExpressionUUID->"f638a861-d455-4a43-a281-9d1f8c3f64b4"],
Cell[CellGroupData[{
Cell[134688, 3767, 1376, 28, 84, "Input",ExpressionUUID->"7e23f4a1-f798-47cc-aed7-39b14dabdb33"],
Cell[136067, 3797, 2429, 68, 205, "Output",ExpressionUUID->"20cf3c89-96fb-4013-95b5-00956a7134fe"],
Cell[138499, 3867, 1329, 25, 53, "Output",ExpressionUUID->"6891943f-ea93-4005-ac39-23d3f3ed8e57"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[139877, 3898, 319, 5, 84, "Subsection",ExpressionUUID->"500ec799-f57f-487d-b53a-7bc8e4748318"],
Cell[CellGroupData[{
Cell[140221, 3907, 764, 19, 84, "Input",ExpressionUUID->"d5f07e91-98d0-4026-997e-b4c3e3c67a08"],
Cell[140988, 3928, 1818, 55, 123, "Output",ExpressionUUID->"a3d0f6bf-b718-4d07-b637-83493c754afc"],
Cell[142809, 3985, 824, 17, 53, "Output",ExpressionUUID->"9ce1134f-768e-4a6b-82a0-34386f174f0a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[143682, 4008, 370, 6, 84, "Subsection",ExpressionUUID->"27c2a999-2beb-4b44-8bc6-7cf4dd67c81d"],
Cell[CellGroupData[{
Cell[144077, 4018, 740, 19, 84, "Input",ExpressionUUID->"c3196f54-5262-4e4d-a7f7-f9912983dc3c"],
Cell[144820, 4039, 1081, 28, 79, "Output",ExpressionUUID->"17fc8e50-7661-4216-9b7a-250e18d4dcd6"],
Cell[145904, 4069, 812, 17, 53, "Output",ExpressionUUID->"106dd2a4-b545-43f6-97bb-1798a56468fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146753, 4091, 804, 25, 107, "Input",ExpressionUUID->"a3c7b755-5c1d-4aaa-97f0-f14e6d6b120a"],
Cell[147560, 4118, 406, 6, 53, "Output",ExpressionUUID->"ae28613c-00b0-45ba-ba55-e3c6905e7d97"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[148027, 4131, 340, 7, 105, "Section",ExpressionUUID->"2df214f4-6128-4d5c-b83f-8b05f6df11fe"],
Cell[CellGroupData[{
Cell[148392, 4142, 2252, 62, 323, "Input",ExpressionUUID->"8a5ca86b-a81e-4611-8833-54912b98adf7"],
Cell[150647, 4206, 10091, 320, 750, "Output",ExpressionUUID->"e787cdb7-005e-475a-a218-69cc2b705814"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[160787, 4532, 624, 12, 166, "Section",ExpressionUUID->"e928d351-ccba-457d-aed8-d4617d254481"],
Cell[161414, 4546, 375, 10, 56, "Text",ExpressionUUID->"af4f22b6-7a6f-48fe-af1b-6b81400510d1"],
Cell[161792, 4558, 2536, 76, 246, "Input",ExpressionUUID->"c7b78bae-2831-40f2-9b8d-0ee9afcf13f7"],
Cell[164331, 4636, 1807, 54, 263, "Input",ExpressionUUID->"420a3db2-129d-4910-87b1-4d6a665b83eb"],
Cell[CellGroupData[{
Cell[166163, 4694, 1487, 29, 80, "Input",ExpressionUUID->"65fe4ff2-1912-4622-9c87-26da1a00b22e"],
Cell[167653, 4725, 31155, 596, 360, "Output",ExpressionUUID->"cb2d7dd9-9ae6-4ee9-ac1b-c9db8ddb2d58"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


